Length Generalization of Causal Transformers without Position Encoding

Generalizing to longer sentences is important for recent Transformer-based language models. Besides algorithms manipulating explicit position features, the success of Transformers without position encodings (NoPE) provides a new way to overcome the challenge. In this paper, we study the length generalization property of NoPE. We find that although NoPE can extend to longer sequences than the commonly used explicit position encodings, it still has a limited context length. We identify a connection between the failure of NoPE's generalization and the distraction of attention distributions. We propose a parameter-efficient tuning for searching attention heads' best temperature hyper-parameters, which substantially expands NoPE's context size. Experiments on long sequence language modeling, the synthetic passkey retrieval task and real-world long context tasks show that NoPE can achieve competitive performances with state-of-the-art length generalization algorithms. The source code is publicly accessible

==> code/fig_avg_ent_loss.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import re\n",
    "import warnings\n",
    "from pathlib import Path\n",
    "\n",
    "warnings.filterwarnings(\"ignore\")\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "\n",
    "max_len = None"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# os.chdir('..')\n",
    "os.chdir(os.path.expanduser(\"~/nope/clm\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# fig_vis_entro\n",
    "# exps: list[str] = [\n",
    "#     \"NoPE50k(4k)\",\n",
    "#     \"NoPE50k_s1.2(4k)\",\n",
    "#     \"RoPE50k(4k)\",\n",
    "#     \"RoPE50k_NTK2(4k)\",\n",
    "# ]\n",
    "# loss_lines: dict[str, Path] = {\n",
    "#     \"NoPE50k(4k)\": Path(\"ckpts_arxiv/gs/tnl2_50k_eval_gs_16k/runs/1.00_Feb14_21-11-02\"),\n",
    "#     \"NoPE50k_s1.2(4k)\": Path(\"ckpts_arxiv/gs/tnl2_50k_eval_gs_16k/runs/1.20_Feb14_21-16-15\"),\n",
    "#     \"RoPE50k(4k)\": Path(\"ckpts_arxiv/llama_eval_pos/runs/RoPE50k(4k)|Feb15_14-22-49\"),\n",
    "#     \"RoPE50k_NTK2(4k)\": Path(\"ckpts_arxiv/llama_eval_pos/runs/RoPE50k_NTK2(4k)|Feb15_14-25-40\"),\n",
    "# }\n",
    "# name_map: dict[str, str] = {\n",
    "#     \"NoPE50k(4k)\",\n",
    "#     \"NoPE50k_s1.2(4k)\",\n",
    "#     \"RoPE50k(4k)\",\n",
    "#     \"RoPE50k_NTK2(4k)\",\n",
    "# }"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "# fig_vis_uni_scale_entro_nope\n",
    "exps: list[str] = [\n",
    "    \"NoPE50k_s0.9(4k)\",\n",
    "    \"NoPE50k(4k)\",\n",
    "    \"NoPE50k_s1.1(4k)\",\n",
    "    \"NoPE50k_s1.2(4k)\",\n",
    "]\n",
    "loss_lines: dict[str, Path] = {\n",
    "    \"NoPE50k_s0.9(4k)\": Path(\"ckpts_arxiv/gs/tnl2_50k_eval_gs_16k/runs/0.90_Feb14_20-35-30\"),\n",
    "    \"NoPE50k(4k)\": Path(\"ckpts_arxiv/gs/tnl2_50k_eval_gs_16k/runs/1.00_Feb14_21-11-02\"),\n",
    "    \"NoPE50k_s1.1(4k)\": Path(\"ckpts_arxiv/gs/tnl2_50k_eval_gs_16k/runs/1.10_Feb14_21-38-01\"),\n",
    "    \"NoPE50k_s1.2(4k)\": Path(\"ckpts_arxiv/gs/tnl2_50k_eval_gs_16k/runs/1.20_Feb14_21-16-15\"),\n",
    "}\n",
    "# name_map: dict[str, str] = {\n",
    "#     \"NoPE50k_s0.9(4k)\",\n",
    "#     \"NoPE50k(4k)\",\n",
    "#     \"NoPE50k_s1.1(4k)\",\n",
    "#     \"NoPE50k_s1.2(4k)\",\n",
    "# }"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "# fig_vis_uni_scale_entro_rope\n",
    "# exps: list[str] = [\n",
    "#     \"RoPE50k_s0.8(4k)\",\n",
    "#     \"RoPE50k(4k)\",\n",
    "#     \"RoPE50k_s1.2(4k)\",\n",
    "#     \"RoPE50k_s1.4(4k)\",\n",
    "# ]\n",
    "# loss_lines: dict[str, Path] = {\n",
    "#     \"RoPE50k_s0.8(4k)\": Path(\"ckpts_arxiv/llama_eval_pos/runs/RoPE50k_s0.8(4k)|Feb15_17-00-09\"),\n",
    "#     \"RoPE50k(4k)\": Path(\"ckpts_arxiv/llama_eval_pos/runs/RoPE50k(4k)|Feb15_14-22-49\"),\n",
    "#     \"RoPE50k_s1.2(4k)\": Path(\"ckpts_arxiv/llama_eval_pos/runs/RoPE50k_s1.2(4k)|Feb15_17-01-59\"),\n",
    "#     \"RoPE50k_s1.4(4k)\": Path(\"ckpts_arxiv/llama_eval_pos/runs/RoPE50k_s1.4(4k)|Feb15_17-03-45\"),\n",
    "# }"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "# fig_vis_head_vs_uni_scale\n",
    "# exps: list[str] = [\n",
    "#     \"NoPE50k_s1.6(8k)\",\n",
    "#     \"NoPE50k_HS8k(8k)\",\n",
    "# ]\n",
    "# loss_lines: dict[str, Path] = {\n",
    "#     \"NoPE50k_s1.6(8k)\": Path(\"ckpts_arxiv/gs/tnl2_50k_eval_gs_16k/runs/1.60_Feb14_21-31-31\"),\n",
    "#     \"NoPE50k_HS8k(8k)\": Path(\"ckpts_arxiv/llama_eval_pos/runs/NoPE50k_HS8k(8k)|Feb15_16-57-47\"),\n",
    "# }\n",
    "# max_len = 8192"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'NoPE50k(4k)': PosixPath('ckpts_arxiv/llama_eval_entropy/runs/NoPE50k(4k)|Feb14_22-57-11'), 'NoPE50k_s0.9(4k)': PosixPath('ckpts_arxiv/llama_eval_entropy/runs/NoPE50k_s0.9(4k)|Feb15_16-01-37'), 'NoPE50k_s1.1(4k)': PosixPath('ckpts_arxiv/llama_eval_entropy/runs/NoPE50k_s1.1(4k)|Feb15_16-06-05'), 'NoPE50k_s1.2(4k)': PosixPath('ckpts_arxiv/llama_eval_entropy/runs/NoPE50k_s1.2(4k)|Feb14_23-08-19')}\n"
     ]
    }
   ],
   "source": [
    "ent_root = Path(\"ckpts_arxiv/llama_eval_entropy/runs/\")\n",
    "if not ent_root.exists():\n",
    "    raise Exception(\"Path does not exist: {}\".format(ent_root))\n",
    "# get all folders in root_folder\n",
    "folders = ent_root.iterdir()\n",
    "\n",
    "\n",
    "# filter using exps\n",
    "def filter_name(p: Path):\n",
    "    return any(p.name.startswith(f\"{exp}|\") for exp in exps)\n",
    "\n",
    "\n",
    "folders = sorted([f for f in folders if filter_name(f)])\n",
    "pattern = re.compile(r\"^([^|]+).*\")\n",
    "ent_lines: dict[str, Path] = {pattern.match(path.name).group(1): path for path in folders}\n",
    "print(ent_lines)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "def moving_average(data: np.ndarray, w: int):\n",
    "    assert w % 2 == 0\n",
    "    # Initialize an empty array for the moving averages\n",
    "    moving_avg = np.zeros_like(data, dtype=float)\n",
    "    # Calculate the moving average with a window size that adjusts at the borders\n",
    "    for i in range(len(data)):\n",
    "        # Determine the window size\n",
    "        start = max(0, i - (w // 2))\n",
    "        end = min(len(data), i + (w // 2) + 1)\n",
    "        window_size = end - start\n",
    "        moving_avg[i] = np.sum(data[start:end]) / window_size  # Calculate the average\n",
    "    return moving_avg\n",
    "\n",
    "\n",
    "def load_arr(path: Path, seq_len_max: int, ent: bool = False):\n",
    "    if not os.path.isfile(path):\n",
    "        print(f\"{str(path)} not exists\")\n",
    "        return [0] * seq_len_max\n",
    "    arr: np.ndarray = np.load(path).astype(np.float32)\n",
    "    if ent:\n",
    "        arr = arr.mean(axis=(0, 1))\n",
    "    seq_len = min(arr.shape[0], seq_len_max)\n",
    "    arr = arr[:seq_len]\n",
    "    if not ent:\n",
    "        arr = moving_average(arr, 100)\n",
    "    return arr"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "                  model       ent      loss   pos\n",
      "0           NoPE50k(4k)  0.000000  3.094795     0\n",
      "1           NoPE50k(4k)  0.590532  3.084834     1\n",
      "2           NoPE50k(4k)  0.994957  3.077492     2\n",
      "3           NoPE50k(4k)  1.284224  3.067215     3\n",
      "4           NoPE50k(4k)  1.508094  3.056487     4\n",
      "...                 ...       ...       ...   ...\n",
      "16379  NoPE50k_s1.2(4k)  6.463762  2.326415  4091\n",
      "16380  NoPE50k_s1.2(4k)  6.465988  2.325604  4092\n",
      "16381  NoPE50k_s1.2(4k)  6.475847  2.325576  4093\n",
      "16382  NoPE50k_s1.2(4k)  6.471810  2.326706  4094\n",
      "16383  NoPE50k_s1.2(4k)  6.474841  2.325154  4095\n",
      "\n",
      "[16384 rows x 4 columns]\n"
     ]
    }
   ],
   "source": [
    "if max_len is None:\n",
    "    max_len = 4096\n",
    "data = []\n",
    "for name, ent_path in ent_lines.items():\n",
    "    ent = load_arr(ent_path / \"entropy.npy\", seq_len_max=max_len, ent=True)\n",
    "    loss = load_arr(loss_lines[name] / \"loss.npy\", seq_len_max=max_len)\n",
    "    for i in range(max_len):\n",
    "        data.append({\"model\": name, \"ent\": ent[i], \"loss\": loss[i], \"pos\": i})\n",
    "df = pd.DataFrame(data)\n",
    "print(df)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax1 = plt.subplots()\n",
    "assert isinstance(ax1, plt.Axes)\n",
    "ax1.set_xlabel('Position')\n",
    "ax1.set_ylabel('Entropy')\n",
    "ax1.tick_params(axis='y')\n",
    "ax2 = ax1.twinx() # create a second set of axes that shares the x-axis\n",
    "ax2.set_ylabel('log Perplexity')\n",
    "ax2.tick_params(axis='y')\n",
    "\n",
    "# x = np.arange(0, max_len)\n",
    "# y = np.log2(x + 1)\n",
    "# ax1.plot(x, y, color=\"black\", linestyle=\"dashed\")\n",
    "sns.lineplot(df, ax=ax1, x=\"pos\", y=\"ent\", hue=\"model\")\n",
    "sns.lineplot(df, ax=ax2, x=\"pos\", y=\"loss\", hue=\"model\", linestyle=\"dashed\", legend=False)\n",
    "\n",
    "ax1.legend(loc=\"upper left\")\n",
    "# ax1.legend(loc=\"upper left\", bbox_to_anchor=(0, -0.1), ncol=4)\n",
    "fig.tight_layout()  # to ensure that the right y-label is not slightly clipped"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig(os.path.join(\"logs\", \"fig.pdf\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "pt2",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.18"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> code/fig_head_ent.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import re\n",
    "import warnings\n",
    "from pathlib import Path\n",
    "\n",
    "warnings.filterwarnings(\"ignore\")\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import seaborn as sns"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# os.chdir('..')\n",
    "os.chdir(os.path.expanduser(\"~/nope/clm\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# fig_vis_head_entro\n",
    "exps: list[str] = [\n",
    "    \"NoPE50k(4k)\",\n",
    "    \"NoPE50k_s1.2(4k)\",\n",
    "    \"NoPE50k_HS4k(4k)\",\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'NoPE50k(4k)': PosixPath('ckpts_arxiv/llama_eval_entropy/runs/NoPE50k(4k)|Feb14_22-57-11'), 'NoPE50k_HS4k(4k)': PosixPath('ckpts_arxiv/llama_eval_entropy/runs/NoPE50k_HS4k(4k)|Feb15_11-18-32'), 'NoPE50k_s1.2(4k)': PosixPath('ckpts_arxiv/llama_eval_entropy/runs/NoPE50k_s1.2(4k)|Feb14_23-08-19')}\n"
     ]
    }
   ],
   "source": [
    "ent_root = Path(\"ckpts_arxiv/llama_eval_entropy/runs/\")\n",
    "if not ent_root.exists():\n",
    "    raise Exception(\"Path does not exist: {}\".format(ent_root))\n",
    "# get all folders in root_folder\n",
    "folders = ent_root.iterdir()\n",
    "\n",
    "\n",
    "# filter using exps\n",
    "def filter_name(p: Path):\n",
    "    return any(p.name.startswith(f\"{exp}|\") for exp in exps)\n",
    "\n",
    "\n",
    "folders = sorted([f for f in folders if filter_name(f)])\n",
    "pattern = re.compile(r\"^([^|]+).*\")\n",
    "ent_lines: dict[str, Path] = {pattern.match(path.name).group(1): path for path in folders}\n",
    "print(ent_lines)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def load_ent(path: Path):\n",
    "    arr: np.ndarray = np.load(path / \"entropy.npy\").astype(np.float32)\n",
    "    n_layers, n_heads, seq_len = arr.shape\n",
    "    data = []\n",
    "    for i in range(n_layers):\n",
    "        for j in range(n_heads):\n",
    "            for k in range(seq_len):\n",
    "                data.append(\n",
    "                    {\n",
    "                        \"layer\": i,\n",
    "                        \"head\": j,\n",
    "                        \"Position\": k,\n",
    "                        \"Entropy\": arr[i, j, k],\n",
    "                    }\n",
    "                )\n",
    "    df = pd.DataFrame(data)\n",
    "    return df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA3cAAAIbCAYAAABIcmeDAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjguMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8g+/7EAAAACXBIWXMAAA9hAAAPYQGoP6dpAAEAAElEQVR4nOzdd3wUZf7A8c/MbM2m94QkJBB6l94FUVREPT1/9naWs516lrP3O7GeZ9eznr2d5SyIKIiAIB3pJRAgpPdskq3z/P5YsmTZTQiQkMLzfr2WZGeemXlmk3yZ7zzPPI8ihBBIkiRJkiRJkiRJnZra3hWQJEmSJEmSJEmSjpxM7iRJkiRJkiRJkroAmdxJkiRJkiRJkiR1ATK5kyRJkiRJkiRJ6gJkcidJkiRJkiRJktQFyOROkiRJkiRJkiSpC5DJnSRJkiRJkiRJUhcgkztJkiRJkiRJkqQuQCZ3kiRJkiRJkiRJXYBM7qSQ3n77bRRFYcWKFS0qf91113HiiSce1rGOP/54Bg4c2GwZt9tNeno6L7300mEdQ5KkzkfGIUmSOiIZm6SOTCZ3TWj4w7VYLOzduzdofUv+2Jpy/PHHoyiK/xUbG8vIkSN588030XXdX+6yyy4LKNf4ZbFY/OVyc3ObLPfRRx8FHX/Tpk2cfPLJhIeHExsby8UXX0xJSclhnQvAzp07ef3117n77rubLLNo0SJ/nUpLSw/5GEajkVtuuYV//OMfOByOw65rUxRF4YYbbmj1/bYXp9PJHXfcQWpqKlarldGjRzN37tz2rpZ0iGQcajkZhzoWu93OAw88wMknn0xsbCyKovD222+HLPvaa68xefJkkpKSMJvNZGVlcfnll5Obm3tU6yy1nIxNLSdjU8eyfPlybrjhBgYMGIDNZiMjI4P/+7//Y+vWrUFlly1bxnXXXcfw4cMxGo0oitIONT50hvauQEfndDp57LHHeP7551t1v2lpacyaNQuAkpIS3nnnHa644gq2bt3KY4895i9nNpt5/fXXg7bXNC1o2fnnn8+pp54asGzs2LEB7/Py8pg0aRJRUVE8+uij2O12nnrqKdatW8eyZcswmUyHfC7PPvssWVlZTJkyJeR6Xdf5y1/+gs1mo7a29pD33+Dyyy/nzjvv5IMPPuBPf/rTYe/nWHDZZZfx2WefcfPNN9OrVy/efvttTj31VObPn8+ECRPau3rSIZJx6OBkHOpYSktLefjhh8nIyGDIkCH8/PPPTZZdvXo1WVlZnH766cTExLBz505ee+01vvnmG9auXUtqaurRq7h0SGRsOjgZmzqWxx9/nMWLF3POOecwePBgCgsLeeGFFzjuuONYunRpwE2J7777jtdff53BgwfTo0ePkAlghySkkN566y0BiKFDhwqz2Sz27t0bsH7y5MliwIABh7XvUNvW1taKtLQ0YbPZhMvlEkIIcemllwqbzXbQ/e3cuVMA4sknnzxo2WuvvVZYrVaxa9cu/7K5c+cKQLz66qv+ZQ3nv3z58mb353K5RHx8vLj33nubLPPyyy+LuLg4cdNNNwlAlJSUBKw/lM/ytNNOExMnTmxR2UMBiOuvv77V99tW7HZ7k+t+++23oN+H+vp60bNnTzF27NijUT2plcg4JONQR9ZcHHI4HKKgoEAIIcTy5csFIN56660W73vFihUCELNmzTrSakptQMYmGZs6suZi0+LFi4XT6QxYtnXrVmE2m8WFF14YsLywsFDU1dUJIYS4/vrrRWdJm2S3zIO4++678Xq9AXeKmuLxeHjkkUfo2bMnZrOZzMxM7r77bpxO50G3DQsLY8yYMdTW1h5R839tbS0ul6vJ9f/973857bTTyMjI8C+bNm0avXv35pNPPml23xUVFYwaNYq0tDS2bNkC+LoSlJaWMm3atJDblJeXc++99/Lwww8THR3d4vP44YcfCAsL4/zzz8fj8fiXn3jiiSxatIjy8vIW76u1fPXVV8yYMYPU1FTMZjM9e/bkkUcewev1+ss88MADGI3GkD/Dq6++mujo6IAuE7Nnz2bixInYbDYiIiKYMWMGGzZsCNjusssuIzw8nJycHE499VQiIiK48MILm6znZ599hqZpXH311f5lFouFK664giVLlrBnz54j+RikdiDj0H4yDnWOOGQ2m0lOTj7s88zMzASgsrLysPchtT0Zm/aTsalzxKZx48YFtcD26tWLAQMGsGnTpoDlSUlJWK3WQ/ocOgKZ3B1EVlYWl1xyCa+99hr5+fnNlr3yyiu5//77Oe6443jmmWeYPHkys2bN4rzzzmvRsXbs2IGmaUF/4KWlpUGv6urqoO0feughwsPDsVgsjBw5kh9++CFg/d69eykuLmbEiBFB244aNYrVq1c3WbfS0lKmTp1KUVERCxYsoE+fPgD8+uuvKIrCsGHDQm533333kZyczJ///OeDnb7fN998w+mnn84555zDe++9h8Gwv/fw8OHDEULw66+/tnh/reXtt98mPDycW265hWeffZbhw4dz//33c+edd/rLXHzxxXg8Hj7++OOAbV0uF5999hlnn322/1mAd999lxkzZhAeHs7jjz/Offfdx8aNG5kwYULQsyYej4fp06eTmJjIU089xdlnn91kPVevXk3v3r2JjIwMWD5q1CgA1qxZcwSfgtQeZBzaXwcZhzpHHDocZWVlFBcXs2LFCi6//HIATjjhhFY9htS6ZGzaXwcZmzpvbBJCUFRURHx8/OGdfEfTvg2HHVfjJvecnBxhMBjEjTfe6F9/YDP5mjVrBCCuvPLKgP3cdtttAhDz5s0L2LZv376ipKRElJSUiE2bNokbb7xRAGLmzJn+cpdeeqkAQr6mT5/uL7dr1y5x0kkniZdffln873//E//6179ERkaGUFVVfPPNN/5yDV1j3nnnnaDzvf322wUgHA5H0PkXFBSIAQMGiB49eojc3NyA7S666CIRFxcX8jNcu3at0DRNzJkzRwghxAMPPHDQLgf//e9/hdFoFFdddZXwer1B+8zPzxeAePzxx0Me83DRgi4HDU3zjf35z38WYWFh/s9NCCHGjh0rRo8eHVDu888/F4CYP3++EEKImpoaER0dLa666qqAcoWFhSIqKipgecPvwZ133tmicxkwYICYOnVq0PINGzYIQLzyyist2o/U/mQcknHoQJ0lDjXW0m6ZZrPZ/7sVFxcnnnvuuUM+lnR0yNgkY9OBOmNsavDuu+8KQLzxxhtNlulM3TLlgCot0KNHDy6++GL+/e9/c+edd5KSkhJU5rvvvgPglltuCVh+66238tRTT/Htt98GPEy7efNmEhIS/O8VRWHGjBm8+eabAdtbLBa+/vrroOM1vruQkZHBnDlzAtZffPHF9O/fn1tvvZUZM2YAUF9fD/i6yxyo4U5JfX19wPq8vDx/8/Yvv/xCt27dArYrKysjJiYmaH8AN954I6eccgonnXRSyPUH+vDDD7nkkku45ppreO6550KOStRwrMMZTepINW6ar6mpwel0MnHiRF599VU2b97MkCFDALjkkku49tprycnJoWfPngC8//77pKenM3nyZADmzp1LZWUl559/fsC5aJrG6NGjmT9/ftDxr7322hbV88CfYYPGP2Op85FxSMYh6Dxx6HDMnj0bh8PBpk2beO+9945ocAnp6JGxScYm6LyxafPmzVx//fWMHTuWSy+99LD20dHI5K6F7r33Xt59910ee+wxnn322aD1u3btQlVVsrOzA5YnJycTHR3Nrl27ApZnZmby2muv+Yfs7dWrF4mJiUH71TStyb7azYmNjeXyyy/nscceIy8vj7S0NP8fXqj+7Q19nA/sW3zxxRdjMBjYtGlTk89PCCGCln388cf8+uuvrF+/vkX13blzJxdddBHnnHNOs6NuNRzrYMPRFhYWBryPioo64n7TGzZs4N5772XevHlBXT6qqqr835977rncfPPNvP/++9x///1UVVXxzTff8Ne//tVf723btgEwderUkMc6sEulwWAgLS2tRfW0Wq2H9DOWOg8Zh2Qc6ixx6HA0XNyfcsopnHHGGQwcOJDw8PAuMwR7VyZjk4xNnTE2FRYWMmPGDKKiovzjFXQFMrlroR49enDRRRf570w1paVzYNhstsMKSIciPT0d8D2wm5aW5r+bVlBQEFS2oKCA2NjYoDtWZ511Fu+88w7PPvusf1jixuLi4qioqAhafvvtt3POOedgMpn8faMbHozfs2cPLpcrYHjrlJQUUlJS+O6771ixYkXIPu+A/1gH6xd94J3Dt956i8suu6zZbZpTWVnJ5MmTiYyM5OGHH6Znz55YLBZWrVrFHXfcETD3TkxMDKeddpo/cH322Wc4nU4uuugif5mG8u+++27I/xAa96EH351EVW3ZI7IpKSkh5x1q+LnLYcU7LxmHZBzqLHHoSPXs2ZNhw4bx/vvvy+SuE5CxScamzhabqqqqOOWUU6isrGThwoVd6tpIJneH4N577+W9997j8ccfD1rXvXt3dF1n27Zt9OvXz7+8qKiIyspKunfvfjSrCvgePgb8XRu6detGQkICK1asCCq7bNkyhg4dGrT8L3/5C9nZ2dx///1ERUUFBe2+ffvy/vvvU1VVRVRUlH/5nj17+OCDD/jggw+C9nnccccxZMiQgIE9LBYL33zzDVOnTuXkk09mwYIFDBgwIGjbnTt3AgR8xqEcOGF3qH0dip9//pmysjI+//xzJk2aFFSfA11yySWcccYZLF++nPfff59hw4YF1KGhK0JiYmKr/wc2dOhQ5s+fT3V1dcDdrd9++82/Xuq8ZByScagzxKHWUF9f36KRFKWOQcYmGZs6S2xyOBzMnDmTrVu38uOPP9K/f/9WP0Z7kqNlHoKePXty0UUX8eqrrwY1aTdMjPmvf/0rYPk///lPAH+f7rYQakjZvXv38uabbzJ48OCAOzRnn30233zzTcBw+D/99BNbt27lnHPOCbn/++67j9tuu4277rqLl19+OWDd2LFjEUKwcuXKgOVffPFF0Ovcc88F4J133uGZZ54JOk5UVBRz5swhMTGRE088kZycnKAyK1euRFGUoIlHDzRt2rSAV6hnAA5FQ1N94+4VLpeLl156KWT5U045hfj4eB5//HEWLFgQcEcKYPr06URGRvLoo4/idruDtj+SoZ7/+Mc/4vV6+fe//+1f5nQ6eeuttxg9erT/bqXUOck4JONQZ4hDLeXxeEK2bCxbtox169Y12UIhdTwyNsnY1Blik9fr5dxzz2XJkiV8+umnB/2sOiPZcneI7rnnHt599122bNkScJdhyJAhXHrppfz73//2N08vW7aM//znP5x55pkBDwofCo/Hw3vvvRdy3R/+8AdsNht/+9vfyMnJ4YQTTiA1NZXc3FxeffVVamtrg/q+33333Xz66adMmTKFm266CbvdzpNPPsmgQYP8Q0+H8uSTT1JVVcX1119PRESE/w9xwoQJxMXF8eOPPwb0jT7zzDOD9tFwF6rhjzqU+Ph45s6dy4QJE5g2bRqLFi0KeEB57ty5jB8/nri4uCbrerhWrFjB3//+96Dlxx9/POPGjSMmJoZLL72UG2+8EUVRePfdd0P2pQcwGo2cd955vPDCC2iaxvnnnx+wPjIykpdffpmLL76Y4447jvPOO4+EhAR2797Nt99+y/jx43nhhRcO6zxGjx7NOeecw1133UVxcTHZ2dn85z//ITc3lzfeeOOw9il1LDIOyTjU0eMQwAsvvEBlZaV/iPyvv/6avLw8wNfiERUVhd1uJz09nXPPPZcBAwZgs9lYt24db731FlFRUdx3332HfXzp6JOxScamjh6bbr31Vv73v/8xc+ZMysvLg35/Gieau3bt4t133/WfP+D/DLp3787FF198WHVoc+0wQmen0HiY2wM1DLvaeJhfIYRwu93ioYceEllZWcJoNIr09HRx1113BQwBK0TwEMFNaW6YX0Ds3LlTCCHEBx98ICZNmiQSEhKEwWAQ8fHx4g9/+INYuXJlyP2uX79enHTSSSIsLExER0eLCy+8UBQWFh70/L1erzj//POFwWAQX375pX/5jTfeKLKzsw96Pi0Z5rfB9u3bRUpKiujXr5+/fGVlpTCZTOL1118/6LEOVXOf8yOPPCKEEGLx4sVizJgxwmq1itTUVPG3v/1NzJkzJ2D43saWLVsmAHHSSSc1edz58+eL6dOni6ioKGGxWETPnj3FZZddJlasWOEvc+mllwqbzXZI51NfXy9uu+02kZycLMxmsxg5cqT4/vvvD2kfUvuTcUjGoc4ch7p3737Q3xun0yluuukmMXjwYBEZGSmMRqPo3r27uOKKK/xlpI5HxiYZmzprbJo8eXKz53Pg8ZsqN3ny5BYf82hThGgirZakFtqxYwd9+/Zl9uzZbTrh7L/+9S+eeOIJcnJyOsWIj2vXrmXo0KG88847HffujiR1ETIOhSbjkCS1LxmbQpOxqe3IZ+6kI9ajRw+uuOIKHnvssTY7htvt5p///Cf33ntvpwhaAK+99hrh4eGcddZZ7V0VSeryZBwKTcYhSWpfMjaFJmNT25Etd5LUyr7++ms2btzIfffdxw033OB/YFySJOlokXFIkqSOSMamtieTO0lqZZmZmRQVFTF9+nTeffddIiIi2rtKkiQdY2QckiSpI5Kxqe3J5E6SJEmSJEmSJKkLkM/cSZIkSZIkSZIkdQEdbp47XdfJz88nIiICRVHauzqSJLUyIQQ1NTWkpqaiqp3n/pKMTZLUtcnYJElSR3SosanDJXf5+fmkp6e3dzUkSWpje/bsIS0trb2r0WIyNknSsUHGJkmSOqKWxqYOl9w1PFi5Z88eIiMj27k2kiS1turqatLT0zvdQ9QyNklS1yZjkyRJHdGhxqYOl9w1dCmIjIyUQUqSurDO1n1IxiZJOjbI2CRJUkfU0tjUeTqVS5IkSZIkSZIkSU3qcC13kiR1fHv27KGsrIyqqiqqqqpQa+s45fSz0Gym9q6aJEnHsANjk9lsZvr06e1dLUmSjnFHMzbJ5E6SjiEOh4OKigoqKirQdZ2BAwcidIFud/Pk00+wc9d2yksKKK8owF5jp7bWTbWrgvgEjVse7k9eTTccHjPP/m02lUUV/v3aErpxZ8Fm7rzyVgyRnet5FUmS2l+o2NTg2WefJS8vz39R1PjVrVs35s6d6y974oknsmXLFv/7QYMGyeROkqTD1hljk0zuJKmTqa6upqKigsrKSsrLy6kor6CitJyibXswR1mZclx3XIV51FkWc/cTSyku8lDuqKW2zoXHrfv3Y0rIpM+fHuNPhu9Jppx/vzybneXukMdU7AoXrdwIbATgZ0stW8IVoswKURboHVfM8IpF5G2bSubwSUfjY5AkqYNpHJsaLoYavo+KiuKKK67wl505cyY5OTn+ck6n079u8ODBrF271v/+pZdeYuvWrSGPWVtbG/A+OTmZqqoqoqKiiIqKonfv3q18lpIkdTbHWmySyZ0kdQBz586lqKCQksISivYWsDd3ByXleykpKyM61sOsk4dQOHI760r78/CfZ+OqtYfcz+AklVuvCfe/r9xrZ2eZHlBGAaItMMC6h4WWq/3Lc4aolNebiLIoRJkh2qLs+14h1hr4EO/Pl9lCHH05Wy3yYX5J6krmzp1LcXExZWVllJeXU1ZW5n9lZWXxyiuv+Mv26tWL4uLikPsZPHhwwAXUtm3bAu5ig2+wgOjo6KBBQS655BLKy8v9F0XR0dH+72NjYwPK/vzzz0d4xpIkdQYyNjVNJneSdIQ8Hg+lpaW43W7S09MRQqDXeXj8H7PYs3s7JXlFlFXuptxRTGW1i6paJ6lZEQy67EbqPFbGxqzikRu/xlFXF3L/g5NURnnKYQmczh7esdSxywExVoVoi0KMZd9XK/SMCRwj6eUZFoB9631lI8yghhhx6Z5J5iP6HHZ8n0D23f2PaB+SJLWeA2NTg6effprCwkL/hVDjC6MhQ4bwww8/+MteeOGFlJSUhNz/4MGDA95HR0dTVVVFTEwM0dHRAV979uwZUPbll1/2bxMTE0NMTAwREREhJ+i95557DvszkCSp45GxqW3J5E6SDuD1eikrK6OkpAQhBAP69Mdjd1G+I5+bH76J3YXrsJfXUl7tpNLuxF7nAsCSPpAZ159HN1HO+XWLefq5lZTXekIeI6Ogko8r/+l7Y4flGS6qnRpxVsX3Ctv/tVtEYEBZd60Nk9ay4XCnZB38T1zoULXHSs0uK7XFJlRN4HVq6AYDHsWMUDTstm5URvdiR+Z0FEAVjT4vBdwGhaKxr/N3Vz0mkxxURZLaQuPYBDBgwAD/uhtvvJH8/HyKi4spKSmhuLiY8vJyACZPnhxw1/iJJ55o8i52YWFhwPvx48dTXV1NXFxc0Ktbt24BZdetW9fiv/8pU6a0qJwkSR2fjE0di0zupGOCy+WisLCQwsJCVEVlWP8hOLaWkVuykevuu4ma8hrKHaVUVruornEj9iUvvTITuffCiZymLSFJsTPvpxqKa0XQ/hVghLKJz+qf8C1Q4eqhKi6vKSBRi92XvCXaApOzL84Na/G5HJjY1ZcZsca5KVwRhb3AjLteQzEIdK8BLyaEolFvjaM6ojsuUySl8YOxh6ehK1Br9u1rd7aR+EQvuYkGfjguVJfLlridBwwaMrWTpJZrHJs0TWP48OH+dRdeeGHARVFpaSliX3A6/vjjmT9/vr/sxx9/HPKiSFEUvF5vwLI//elPuFyugIuh2NhY4uLiSExMDCj7xRdftPhc5I0dSeo6ZGzqvGRyJ3VaQgiqq6spKChA13X69uqDt8ZF0e4crvvL1eRX5FJeVUtxZT219v0DhWRmpPDppd0YoW5lALB1Yw2F9uCELdaq0NtYziWG/aMd3TfJjAIk2HwJWkKY72usVUFTA5OuWdMsh3xOJevDcVYaqS0yo7sVPJoVVXehCEFJwlAqo7LJSzved/74kkoB6MWQN8xA3jQDW7sZyYs3HvKxW4PDY+RwU0NJ6ioOjE39++/vrnz55ZezZ88eCgsLKSgo8N/BhuC72PPmzQu6Ww0QGxuLzRb4l3bfffehKAoJCQkkJib6v8bGxqJpWkDZWbNmtdKZSpLUmcjYdGyQyZ3UIbndbux2OzExMQi3F1dFPX+59Rpyc7ZSUFBIaW0pZZVO3PtGfwxP78P4C2/iDG0x1xq+ZsWaGgoOSNiMKiSHK4wIL2GEun8Uo6dOtKCp+BO1BJuvdc0YouvjDaMOfvenYFUUjjIjRquX2iIzQgfhVQAFuy0Vj8GKwxzDxv6X+7cRgNsA1VkqioCXZkRjcek4TMF9vDuqmXM/InLS39u7GpLUphrHJvBdLN1xxx3s3r2bvLw88vPzKSgowOFwADBp0iQWLFjg337OnDkUFBQE7NNoNJKcnExCQkLA8qeeegpN0wIuiuLi4jAag2/e3HDDDa19qpIkdSIyNkkNZHIntasPP/iAHRu2s2ntKnbnbqGkrpDCqlqqKtyk9UjhynPPolREkq6U8M2XHwQlbABRZhhr3s5s853+ZY+eYEZTICVCJTlcISXcN6BIqIFELhzcdCtX6dZwvHUKKFBbYMFZafC3ptVZk9A1E5t7n+fr5qiqCAXqeihUDVLRdNiQbqIg1kBu0qG3pB3txC65OI9RaxaydNhkJv32AxZnPYllhShCx20wYXb7hgNuaDE8UHTPKoSnDjQ5YqbU+X300Uf+i6LGr8LCQiZNmuS/i60oCu+9917QRRFAVFQUYWGBXa4fffRRNE0jJSWF5ORkUlJSiImJCfmw/oUXXtgm5yZJUuclY5N0MDK5k1qd0+lkz5497Ny5k52bc9i0ZA05O39nd+EmojO9TLnsNKrtUczdM4VtL16Hw14Vcj9hlUXcb3zX/9443tdqlhapkhqhkBLuS9ysxuBU47KhTbewuewaXodKfbmRql1hOMqMgIJHs1AW25+8tOOpiupJrVlBT4TqMJXycI3yCJXtKSby4zrun01CaQGZedvJyN9JVHU5MVVlqEIgAKEoqCI4OT7QoNLVCB1syfVUlkRiiXWSNCyP8JQ6NLMXRRUoKnjdCppx//4S4k9EPaCLhSR1JA2xKTc3l127dpGbm+t/paWl8eGHH/rL3nrrreTn54fcz4Hdkf72t78BkJaWRmpqqv/iyGq1Bm172WWXtd4JSZLUJcjYJLWmjnuVKnVYQggKCwvZvn07Wzdsoaa0mJO698BZsZX1md/z50s2UF9VHXLbrEqFB3Z+63tj+YDr+tZT4zKSFqGQFqmSFrn/a8IBg47cPKb5ofp1L5RuiKByRxi6W0H3qriN4Swa/7iv3oBQwGVQqIhQ2dbbyNazfS1rHU1UdQXjVswjO3cTQlEwu5woQg/ZYhZKbO9KtGgv8QMrcNcYMEe5ETqYIkKP3tmU8DOiiAgfRnT0SGJixmCxdANUlBAtoJLU3hrHpu3bt6PresD8RT179mTv3r0ht83Kygp4f8YZZ1BTU0NaWlrQ68AuSjfffHOrn4skSV2HjE3S0dTxrmqlDkEI4b+A91Q4uP+uu1i++Gdy6jayd68Hl3P/xNhZ0Qo33xQBwLByeCmilrW1kBmtkhmt0j1K8X2NVulxwDxsL80Ivnt0oMKVUdSXG6mvMCFQUDVBnSGeiujebOl9PigqdSYFo1dQk6Uy+xwbO5LbZ0CRxsaunE9kTSVlMQn02/Y7KGB2OoipLj/4xvtE96wisrsdZ5WJ6B7VIBSscc6DbmcwRKEoKmlp15OS/Ae83joslm5oWhhCeFFV+acvdU6NYxPAP/7xD1atWuW/aKprNF9kVlZWwAVUeno65eXlZGZmkpmZSffu3f1fe/ToEXCcl156qe1PRpKkLkPGJqmjkFd4x7j6+nq2bNnChrXrWf3jUtatXc72su24jQ4m3nQLthKNf5ueYf63tSzN2z9krapAZrRCdqxKv/jArnhzLw7DZqRFrTsl68Ox77XgrtPw6hpOYzT5CWPYmTXTN8iIBhX9NTZkmFjc/+CJYFuJripDKCon//w56fm5CAVUIaizhKGrGuF1NaE3VAXx/SowZHqxpdRhjXHirtewxLhoaeNXdPQoTMY4uqVdSGzMWITw0jBOpqIcejdIRZF/9lLH1xCbNm3aFPBSVZXff//dX+6bb75h6dKl/veqqpKZmUl2djb9+vUL2OfcuXOx2Wyy5VmSpMMmY5PU0cmrvGNETU0NOTk5DMruT8m6zeSumMMt/36DJRu2+PorHkBT4O3yZzGafIHm2hFGzh9oIDtWJTvW1yLX1ETa4ab9y/cujaau2IS7zkh1RHfKY/uzM2uGf31dqkL+QAPfDw+jIvzoPq9l8Lj5w+z3SCgvRChq0wlaQ3mrB69LJW1yIZrZiznKhTXWhfACqm8ycEWlyaQtLm4K3VL/D6s1k7CwLFTViBA6inJoA6ccTkInSR1VQ2waOnSof9kZZ5zB119/7Z83qTFN03C73f5R2a699lrOP/98srOzyc7OJjMzs8k5jcLDw9vkHCRJ6npkbJI6K5ncdTG6rpObm8ua1atZPm8xvy36kc2FORQU16FoBux3hZOs6SQDWUodS4RvPrd+8arvleD72jtOQ2uUc1wyJHRAKt0YjtepUpETht2UwpZe51IZ0wfw5Yy7Rxr4briN0qijk5AkF+fRJ2c9Fmc9gzavQgmVuR4gIs1O2oRC6sssWOMcmKN8c+I1xO4DkzWzKYn0jD9RV7eD2NiJJMRPQ1UPrxvooSZ2ktRZNcSmtWvX+l+///47O3bswGQyUVtbi8Hg+y8pPDwcIQSxsbH069cv4NW7d++AuZEuueSS9jolSZK6ABmbpK5GEaFuPzTjl19+4cknn2TlypUUFBTwxRdfcOaZZ/rXCyF44IEHeO2116isrGT8+PG8/PLL9OrVq0X7r66uJioqiqqqKiIj5ZDqzfF4PGzevJl+2X0oWLmOvbue4NoXF7L619CjKKVGKCy70ka3SF9CsadKx2zwze/WXFeA4rURVO0Mw+3QqLWlsivjRIqSRlFhU6kzK8wdGsaehLZ/xi175ybGrppPYmnBQUd9jMmuIrxbLVHd7WgWX3fS5no7pKb8H6pmJj3tMiyWVBRFky1kbaSt/sZlbOo4GmLTgAED/LHlggsuCBjxrbHU1FSWLVtGt27dANizZw9ms5mEhATZTUk6amRs6vpkbJI6o0P9Gz/klrva2lqGDBnCn/70J84666yg9U888QTPPfcc//nPf8jKyuK+++5j+vTpbNy4EYvFcqiHk/YRQpCTk8NvS5by89ezWbZ2Lpt2leN2evnrDZfwz7gvSQPONDnZoMGABJUhyRqDE/d9TVKJDwtsJUqP2v8+f3kUVTvDQFeoDUuiIHkMa/qfDAJ2jjPy3Y22Njkvzeuhd856hmxaQUrRHhRA071Nllc0neRRJYQlOAhLrA8Yiv9ARmMM2T3/4R/lUbaSdW0yNrWPhti0fPly/2vVqlXU1dWxe/du0tPTAejbty8mk4kBAwYwZMgQBg8e7P8aHx8fsM+GbSSpK5CxqX3I2CQdqw655S5gY0UJuAMlhCA1NZVbb72V2267DYCqqiqSkpJ4++23Oe+884L24XQ6cTr3j/5XXV1Nenq6vAOF7/Os2lbIo3dex8s/fo29JjjpiTDB1+eHMTnTl6fbXQKzBsYmnocrWBGFp06jojiOyuiebOx7CfUWK1tTTHwxrm36fGfv3MiArWvIzt3UZIubLbmOlNHFWGOdKKpANTT9a6koBnpk3Uxc/BTCbb1kC1snczTuMsvYdHS8/PLL3HvvvZSXB48AGxERwddff83kyZMBsNvtmM1m//MoktTRyNjUdcjYJHUlbd5y15ydO3dSWFjItGnT/MuioqIYPXo0S5YsCRmkZs2axUMPPdSa1eiUampqWPTLQr7/4ht++uVThvxxLJv181hpuZbhqht7jReTBkOTVUamaozqpjEyVaNPvIraqGtAw2Ame3+Lpq7AjNuhUho3mNVDrkFXYdMEE4v7WSmLbL2EyFpfy2k/fkJSaT4WZ32Tc7FlTMnHEuPEHO1sssWtR9bNxMSOwxbWE6MxutXqKB3bZGw6fDU1NSxevJiFCxeycOFCHn/8ccaOHQtAbGws5eXlmEwmhg4dysiRIxk1ahQjR46kT58+qOr+1nI5YIAkBZOx6fDJ2CRJobVqcldYWAhAUlJSwPKkpCT/ugPddddd3HLLLf73DXegujqPx8Py5cv58u2P+P6HL1m3Ow+h75877sLffuD9iQsAmJ5tYNmVNoYkhx6h0utS2PlDAgWmIeRmnkpVZCY7RxmYNzis1SboHrtiHr12biKxrDDkICWaxUO3scWEp9ViDPOEfL4tNmYCPXveSnh4v8MegESSDoeMTS3XEJvmzp3L3LlzWbp0KR6Px7/+559/9l9ATZ8+nWXLljFkyJAmR4GTJKlpMja1nIxNktQy7T5aptlsxmw2t3c1jgpd1/GW1LPr31/xsvIv/nnf8oD1WdEKk7obmJihMa3H/h9NtEVhZDdfS1t9hYFdP8VTa0xmfb/LsEd2pzhK491HIqizHP4zZZE1lRz/63dE1VSSUF6I1ijRBLDG1xORXkt9mIWsE/NQQ7S8GY2xDBr0HtFRI+SDxlKnd6zFpoY72b/99hsTJkwIWJ+VlcWkSZOYOHFiQAtDdHQ0I0eOPKp1laRjnYxN+8nYJEnBWjW5S05OBqCoqIiUlBT/8qKiooB5Qo4VQgg2btzIu/95g68+e5fahAE8dmIMFxjm8ZhX8Hm0wohUjRN7GDixh4GsmODkrGR9OAWbEylKHMWmPueyN87Af54//D71UdXlnPTLV3Qr2IXR6wlanzahgJjeVagGEbL1LSP9CrKz75LJm9SpyNgUqCE2ffXVV3z55ZeMGTOG5557DoBRo0aRmZnJiBEjOPHEEznxxBPJyspq5xpLUtckY1MgGZsk6ci1anKXlZVFcnIyP/30kz8oVVdX89tvv3Httde25qE6tPXr1/PyU4/z+Q+fUFjg8i/vXv4L558cDigYNYUdN4YHJEn1NUbyfoplb8QwVg/+M9VhKnPOsrEj5fC6MA7etILJS77H4nIELE8eUYKpt4voHtWoBzx6ZzLFk93zcWJixmI0xqFpx8bdQalrk7HJZ/369XzwwQd88skn5OTk+JcXFxfz7LPPoigKRqORHTt2yBs4knQUyNjkI2OTJLWeQ07u7HY727dv97/fuXMna9asITY2loyMDG6++Wb+/ve/06tXL/+QvqmpqQFzunRVFYt2cPL1Y1n2e7F/mVmDaT0MnNHHwMw+hoCgpCgKeYtiqMyPYMHEZyiJNPDKM9GHdezT53xAr9zNqGJ/d8rYPpV0u6gw5OAlsTET6NXrbszmFIxGObqW1PnJ2NS8k08+mTlz5vjfm81mpk2bxhlnnMHMmTODYpMkSa1DxqbmydgktRVXQS1lhXb2/LaXRbnlbEFHRxCOwhe4SUHBBQxEww3EKip/iAmnd0wYNTlVRKgKcef2wZgSDrrAkGAFRUFRO/bv4SEndytWrGDKlCn+9w0P9V566aW8/fbb/O1vf6O2tparr76ayspKJkyYwPfff98l52pxu918+/nXRBTM4a7CiSyzXM84q4PVKpzay8AFg4yc2svgH8GyweZv01mXfilr+4zi9XuiDvm4F37+CqnFeUHL+1+4DVN4cFfLAf2fIS5uIkZjzCEfS5I6Cxmb9nO73Xz//ffMmDHD/7xKv379mDdvHqeeeioXXHABp556qhwlTpKOAhmb9pOxSWoNQgjcxXXk7ajkja82UovgS9yHvJ+CfQMELmDftbOAb8rLoWEKDR34cHnojffpi8rxGJmEgSRUTIApK4rw4cmYsiLRrAYUi+GoJoRHNM9dWzga88wcqby8PJ78x99568P/UFPlYO7FYf4BUIrsOiZNIca6/4eY+1McJXVZLBx7D7/2tbJogLXFx+q/ZTUz5v83YFl4t1p6nLwnaC64xIRT6NdvFpoWLu9uSR1WZ/gbD6Uz1DsvL49XXnmFN954g8LCQubOnesfZKCoqAiTyURMjLzJI0mhdIa/8VA6Q71lbJIOlxACvdrFxk83c832vewNMWJ7ZxVh1Fj3yMkHLdeu89x1devWrePO6/7E97+uQt83mmSSTaG0bv8vWlK4707U7l9i2coJ/HrcRXz4twgqwls2r9yZ379Hen6u/zk5S5yDiMG1JA0rw2DZP4l53z7/ICXlbDmlgCRJrF+/nieffJIPPvjAPzR4UlISpaWl/jIHDrUuSZLU1mRskg6VEIKcFfms+O8W7qT+iPY1LSUKQ5iR0f0S6ZMSQXqMlfJaN72TIrAYfdfruoAah5vqeg95lXVU2F14hOCTpbtZnFveGqfUpBq3F0+5A0Ns67bSy+SuBYoKivjD9AksWbe/z/zk7ho3jDJxeh+Df+65wjWRbC6bxOohV/D4fbEt3v+VH/yTmOr9v0B9/rgDQ5gHo3V/Mjdi+KeEhw+QA5xIkuRXXFzM5ZdfznfffedfNnnyZG644QZOP/10Ob+TJEntQsYm6VDkbytn3BtLDnk7m0nj9MEpfLoqD48evP7HgioAvs8pDV4ZwtWTepAcacGgKVw3rReXOD2M6xlHhCV0Q0pJjRO3V6fU7uSjZbuprnXzzYbQ81OGcntWYqsndiCTu2YJXbD6+cfZXryQqsIdqAqc3c/A7ePM/nnnAFZ+PZhPT/kHb9/Usu4Q17/9KGGOOv/7IVdvCph2wGRKYNzYn9G0rtffXpKk1hMXF0dubi6qqnL22Wdz++23y7mdJElqdzI2Sc3RdcHiX/dw1TfrcBy8OABGRcHd+EkyIah1eflwRfAYFIfr37/saHHZ1CgLV03qQZTVyHEZMdx5aj+MqsrzRrXdH42SyV0IZWVl3HHNnyjsMZ5vrLM4zghZZ1iJsSpkx/qacV11Bj4sfpInzxxC6eTmu1z+YfZ79Ny1mYYfdeaJeUT3qAkoM3bMPMLCurfF6UiS1EWUlZXx+OOP8/DDD2OxWNA0jbfffpuYmBiys7Pbu3qSJB2jZGySDsarC859YTEr8qtaVN7mcWH0OBhZuInuNUWcnfPLIR/zvz0n8d9exwPQs2ov6+N6YNQ91Jhsh7yvA+VXOXjo640tKts7KRyvLnjpwuH0SLBh1ILntW5NMrlrRNd1XnjoSe56+gHqap08fdIcGOvrBtnQUrdhUX/eGvc4753SfCvdqT99Rv9ta1H2PfjZ/8JtGG0efwvd2DE/YrVmtnt2L0lSx6frOm+99RZ33HEHZWVlJCcn+0fck3fDJUlqLzI2SQfz09p8rvhw9UHLnZGzkGvWfdV0AUWgG8EY5iWpXzXmeA8uj8au3THEW+tIya5m/ZYktFwFbzh48zVO3/kLZ+9YACL0tfaOyBRsffsgRo0lxlXL0sFTWZlfw9yNRc3UVADB+1PwEIYXB0ZilVpi1Dp0FJK0CnpVVQPw4Ss/B2zjdafw4ENXoRlaN9mTyd0+O3fuZOb0CWzYlg/AoESVMWn7W+SWLZ/IS1Pu4vt7ms72T5v7Mf1y1vnfZ5+eS3jK/odBx475ibCwzNavvCRJXVZubi6XXnopv/ziu2s5aNAgxowZ0861kiTpWCdjk9SUrYXVnPSvhQct96f133D29gWo+xpCGv51RamYhrvon1jS7PYWPAwatP8Zt4F9iqBP88dcY8/i2/AZpO7MI7KmmuU9kqDU1x0z651/MMJioVtq6kHr3ho0YwFVVZXExrV8nI6WOOaTOyEEbzz3MjfeeRP1Dg82IzwyxcwNo0wYNYXFv8/g4dNuYu3kpgcyue7tWdgctYAvobMl16MoEBU5jOHDP5Wtc5IkHTIhBO+99x433HAD1dXV2Gw2HnnkEW644QaMRjlKriRJ7UPGJimUX7eXcsHrvx203Bdf343F60IADqOBXfGRuHrBmd03tX0lgaHhOxnKC5Dle3828/zrFvUYwQKO3g2KIksRdmMdscjkrlVdddYZvPHl1wCMS9d49w9WesSoOOqMnNLvG9ZPDj2oSd/tv3PqvM/QdJ3BV2z2zzlns/Vm5Igv5GAokiQdkYcffpgHH3wQgHHjxvHuu+/So0eP9q2UJHVwFRW/sWr1BQHL0tMvp3eve9upRl2PjE1SA4fbS9/7vj9ouc++uRerx0m9SWPeQN/4EtkRpZyRdngJXQ023BjYTiajWHtY+whlAiuYwIqg5ZvoiReNXxlOFZHoqHhRcWGiqW6aAFGVlaTv2cMPI8IoD6uk2paDiqBeVejvcLE0zEKSLaHV6t/gmJ3EXAjBx8/dzLBtbzDuzTpuHm3irokmDKrCPfonvDEl9Lwr53/5GmmFu4juWUXmtHz/8kkTV2E0RrVZfSWpq+gME+6GcrTrvWXLFsaNG8fNN9/MXXfdhcFwzN+LkySEELjd5WzafDeVlSvweCpbtN3UKdsP2otGxqaWkbHp2Oby6Ly7dBePfNP8YCJP/fIclbFe3AaNOrOvRTfKWM8pqVvpFlbdomPN5nhWMggvvsekRBNJ1MEoCPqyHRNu/sCcw9pHm3nw4APMyEnMW8BZ7+DpV2/m7soPIV4j58Zwoi0Ka3dPYPrF/wi5zXX/mYWtvpYBl2z1zz+XkHAygwe9eDSrLklSF+ZyufzzP/Xp04ecnByio6Pbt1KS1A7c7ko0zUZ5+SLW/n7lEe3Las1A111yntgjIGPTsa2q3s2ibaVc/8GqZstdtOcDYjxVCBRyM8woQkcAkRYvV2f92uy26+jDl5yEtwWpyaSI+WTUVGDERXhUKSqCmCpPQBvaxt7hJJQ6KYkzY6v34jYo2Oq8FHtNJJa5AKhxm/h6bz8K6iPpbqvgjxnrW/BptC5v4W605IxW3ecxl9ytX7uOyVPG8vFpAnr4Tj/aonC3+7+8eXF8UPlLP3mexPIiep+1k7AE32wcAwc8R1LSjKNab0mSurYNGzZw2mmn8dprrzFt2jQAefEkdXlCCIqKvqao6GtKy+YdfIMWSku7mO7dr8FiTm61fR6rZGw6dhVWORgz66dmy3Sv382plfNxxafi7dWLxhN9DWIzZzO72e3/yZVUExFy3Snaj+yNt2GtgWGWNbisUBxvpirKyC5/qdC95my1HkriTUTUeEgpduKwqCQXO3EZFRwmFYtLJ8Lo4oLM4G6dJY4wVpWnsN2eQKypnqEx+dR6TIyI29vsuRyqEtc/UKxxBGcfR+aYSu62bdrK6PFjqKut4775GidkaSiKQvLkBUFlJy/5nlFrF9H/gm2YIjwATDl+E6pqOtrVliSpi8vJyWHq1KkUFxdz3333ccIJJ8iBmKQuSQhBfX0uS5ZOa5X9HTfsQ6KjhwO+ocQb/924vTr1Li9WU/Nz0UpNO9Zik7uoFk+lE0VRqPohF2eUiZisaCy9YzAkWH2PV3kFrgI7BdvL2bO0gO4WI9Gn9cBhNRAbacZp0XAV1LJ6Wyl/+mkzRsAd4ljdNA1juInuNhML8quYfdNE+qW0f3fg33aUce6/lx603DBDHoO1AhQL1Mf09y+Pp4wbeKfZbV/gEkqJAyCJYk41z2bvaGdQOTv7U7cNhLf4HABqbb4UpyLGREWM79p9Y5/QSWRYnYdBG2sIq/eiCoix1XOiNYfpIgcAIcChG8iri6fUeTabq91MSDpr39Y64AV8XU8FAl8H0oNPb/BT/ntc5K0GjnzevcaOmeSusKCQsRNGUldbx9BklW8vCKPIm8LQEz4OKJe+dwfnfv0myceVkPLnUgBGjvyKyIiB7VFtSZK6uKKiIk466SSKi4sZOnQo3377bZe+eJKOHULoCOFhb/5HbN360GHvJz5+GpndryEsLBNNi0BVgy9dhBDM21zMv3/ZwW87y/cthGy3yi6jztbHTpV/V4eoM8Ym3eVFr/eghZuoW1lExefbCJ/UDfsvvhaXagTf4GI5Hk7ESDUCJ7AAN8UIKjlgGIo8YMNBDloNvNn0vGihEjuAvV4vVNWTW+WbMuuUZw8+dcDhePGC43h+3jZOH5rKxOwEtpfUsHBbKZN6JbCtuIYX5+e0eF9TjNvorlWGXBdDJTfxVpPbLmUYCexGTa9jcLdvcJv2Jz+t2x526OrCDPw2IqaFpf9LArBFfA3KkQ1bEpEbjrPeTdgR7SXYMZHcuVwuJo0eSll5NVnRCrMvDKPOlM6Iqe8HlLv6vaeIslfS77ztmKPc9O//NCnJZ7ZPpSVJ6vJcLhdnnHEGO3bsICsri9mzZxMb27pDIkvS0aLrLvILPmPLlvsOex/Dhr5LVNRxqKq52UTC4fZyzitLWLd3/2AEYTqcbzczSbcGb9D0gHZSCB0tNgldUPnldmpXFpFw1SAMsVbUCKPv56oLalcWUfnFdtbi4XrqAjf+JfTgHcvxtn3FO4CG5+Q2f7+FJ9jiX/75qpanVGeY1hOj1odcp6DzAM82uW2tVcUebqC23x5qUWiNVqqt9CGPdJIp4DvXpVQYDTgUI9lsJVfvy408RTd15xEfp1lHmNgBRGXaURJbf7TMYyK5O/uE6WzbU0SMBeZcFMbyqD9y1YSbAsrc9PrDZAzdS/LwUtLSLqZP7wfbp7KSJB0zbrvtNn777TdiYmKYM2cOycny+SCp4/N4avB4a6ms+I0NG285rH0M6P8MycmnN1tGCEFOvZPuFjNer86j323inSX7nrQRkOlRua7Ogk0cPGurq3Zhi5YDqrRUe8Qmvd6DajVQ+e0O7Av3UopOJAoF6DyLg2UNydgri9q8Lq2pGwrnYWbaiT1IH5mC1ajx0/+2cvXqXACSUIhDZWMHSjb7aMWMMuxGC5HA6Cj8HrmEyvAyni3PZ4jDHnIfi0fG4LAeWpfoKqKIpIrdeg8+EhezRelLmKhnUJGVHo4asosUptcYSTVApUlBB4bsuwmU7NAx6cOpMClYvQ8Q7gnct0BQH70NUKjq9gum2mRKe396SPVrC6aD9948ZF0+uXvvlVf4ZtHPALzzByu/Z5zO9SP2J3bZOzfyhzkfMOTKTSgaTJzwGyZTaz/aKEmSFOjbb7/l+eefB+Cdd96hV69e7VwjSQpN1z1s3fYIe/e+d9j7OG7Yh8TEjApaXu/VuXTdDn6pCHGB6BWYFheh1vsueuO8CrfWWFAPoQlOACqbsEVPPdyqH3PaOjbpTg/eKhf1G8uo/j6XPHS24eV9nGxGb9VjHYr4cBNP/99QJvdOoKLWRXSYEUVREELg0QVr9lSiKQo9E8PxeHXiwg//ZsFJ5w4g99wBAcs8ZfUUvPY7tZVO8tA5bkQqlauKMOlQgc5udOoQbEEnH514FE7HRCIKVQiKcbHTsAUzBn7XyojypPILsNWbSG+tmK3exKB6pKjVDNby0VGIUeux4Ebd9+e1NyqeyrBwFvYeGrDNzJL5fLlxia87aggDxn5FmSl6/7mKb/lBOcRBCBvlhE5M/NINfiEOesKhzlhp0AVJDsHAKi93bezN+igNZ3FfJpd4icv11UugoxvqEaobZ3g+lupMapKXormiSOgxjVzbk6T3uYCoxEHk7HyNstKvcbsrAo6jKGbc9jQ8LjeWmN3U5A2jes8IQCG291zqSnrjtidgsFZSW9QfV3UyXlc4J0wN0dPgCHXpee6ELpj74Ci+n/s7Zg1mTbMEDJ5y8vzPGbRlFUOu2oSiwglTW97vWJKkwyPnkvKx2+3cf//9mM1mZs2a1Qo1lKQjJ4SXqqrVrFx17mFtn5X5F7p3vxohBAZDcPcrty6YtaOAl/YUh9xeqXFj/nXfOgHjHAbGO40tPr67bh5ep2848z0paXx0xpUM2rSC9087lcSM1Ga3lbHJpzViU8OlpXDr1K0oovJ/vusrL4J64OSAMRVbV5hJ45u/TCAr3oaiKAGJ2tHm8rowqkYqnBVM/niyf/l1Q6/jmsHXoAudSmcldred7pHdm91XfX09ZrMZVVURbp1tO7bzwYcftEo9dRR+6T2UzSmh66AInWllS3h3w91N7qPbpJ/wKl2nzWjGqlqW9LJgt6j88Vc7tWaFpEovuxMM9Mp341XBoENknY5XhQqbSkGsAaNHsDPZyKoeZobkOhm11YnBKwh36KzIthBVq5Nd6GZ3goGehW7+8uKUVp+Ds0snd5++fg3n5H3of58+8Ufcqu8/iZlzP2JgwRoGXryN/v2eIiXlD0d0LEmSWkZeQElSx+J0FrFo8bjD2nbIkDeIjzv+oOXezy/j1i17Qq5T7G7Mi30JXQ+3ysxaE6YWtM4VRWl8Pi6ccpuKrjVdXvV6WDp+EBnW5ltaOuvfeEept9AFrt3VlLzyOwB56BSjc+OBz8AdprcvH8mE7HjW7KnkqndWMLx7LBajytD0aK6c2KNVjqELnW0V28iMyuSNdW8wImkEo1JG4fQ6Me+bJ1EIwQ+7fuDvS/9OpbOyRfsNc4fRv6wn3et7A7DLtgtd0bF6rSTX+7q8Flny2RK9HVWoOFUHJxS0zoiyB/KoKhtSe7Ck58EHCpxZMp/XNj7YbJk3U//A3b1ubp3KHYPWjhtAkrn5G1hyEvN9SgsK+OOeD2BfNjxozH/9id1Z373L5IwFxE+rYPKk30PeXZQkSWoLNTU1hIeHd/hR56SuSwhBRcWvrF5zSYu3SU7+A7173YvRGN3ibUpdHh7bUcB7BWXBK3WBaWkJao2b02qN9HO3rGvST30K+HVIf///7S3xeq+UgyZ20uHHJk+Fg8LHl1OKzv9hx3UEdfj7mQM5dVAKsbamp50akRnL6vtPanJ9jasGgSDMEMa83fMYFD+IH3f/yFfbv2JLxZYmtztUKWWQVZ9CXrSDaG88HsVNrVaF1eEh3tWNTEdgt8tUCumPb0TMebXj0Q8YKj/JkUpSYfOty80RgN1sxeBxsT6tF9H1dn7qN+Kw9nVC2VLeX39Hs2XuGP0XLl+XwqgaD/etq2NAteDvAyysj27Zc3axTp1y8/7P4NZlO8i1uEmotFNjrMRpCSM3OobdcUnUmcxklRRTHBlJj9J8Bu71tQQrAlQEdUYzdSYLmu5ld2wSO+MzKIwOPf9dR5Ngav1UrMsmd6dMPQ5zbR0vz7BQ2GscJWbfc3TTf/6CSWkLiB9QwdQpW1EUOf+NJElHz/nnn09lZSUvv/wygwYNau/qSMcIIXRydjzNrl2vtKh8r+x7yMj402Ed6/eaOk5asTX0SocXy4JCptQbGeE0cLDLEHftXLyu9bBviPrxS32vvUkZfPCHq1tUn0nd5EBFLXGosUl3eMh78Fcex8G3TQ74H1q3aCuL7jh4dzTw3YxweB28vu51SutLiTRF8ufBf8ZsMFNWX8aGsg3cPP/mFh1XEYIxuzWGumP4T7odHTfheixOYzHHF2fxqDN4OoLN9ORXjiOfZEpEDlY1jRihMpFljOM3KNlfdg6TGMRmUtkA/NBkPSawImjZEobxIxPxoqKiE0UNyZTQjUJ2kkEOGTQe8tWrqBRbw/hq5DS61+8l35zIGSXzWBw5jFxrWuMPMOTNkAiPnRpDuL9Moqucs4vn8sCOl5usd633BKrcl6ETzV8W7N/nGfsGg3n7N18rbb0Ge8JUetXoTbbBv29eSL2y/1ZALZCwb0DOCBdEuGqIry5ixO7NqF4zlrpkTjg7m+Fn+p6fdbvdeDweTCYTdrudzZs38+OPPzItOZqVK+eHPKaiGxCqB3QNgzuCKsNx7Ik3AB4sbi/fD2/pdAitY9rGZahThrb6frtkt8z533/P1FNOQVNg4/U2Jv1hISgKRreTu768hz5/3MnUKdvlnXNJagcdpQvRoWqNev/222+MGTMGTdPYuHEjvXv3buVaStJ+Xm8dPy9o2Q2E3r3uIyX6bLQjaFW+Z2seb+wtDVERgWVuPjPqjPR3N5/MeZzr8dTNhQPnG1Mj0Ez9WTFkKj8Oa6a3je5AEW5MjvXoWgRuc39QVHInDcaiNT8snYxNLYtN3lo3ex9Zwju4eJ3giacPdPWkHvx5Uo+QA5C4vC5m75xNt/BuxFvjqfXU8sLqF1i0N3hETEXf19YlwNvoZ2nVdcKEAB1OLB7MPa7ZLTpnqeXyHF9zOHOJVPVRmFezmhEjhrN6zRqMBhP1+Sac1Qphdd1atI/T/jKE7gPiDvnYDYQQ1NTUEBkZSV1dHVu2bGHt2rWkpKSwZMmSw98v+z+RA2daOZSZVx588MGDlpHdMoG777gWgIuHGHlszCP+OxY3v/EIff68k6lTtsnETpKko+6ZZ54B4OKLL5aJndRmnK5SFi0afdByPb+YQv3cxQDYeZxtPB6w3pCSQsYbb2DukdXkPmo9XnouXBdynery0vOHYs6rNQNNd7scaXWSat7XgsAwPPoAStOqWbK2HNRI3OY4nji76TnWIkpfxlL3a5Pr68JPpMb7+EGTu2NZS2KT1+5iw9+XcD52apvYz8whqdwwJZsoq5HkKIt/uRCCOncdG8o28OyqZ1lbsta/ThHCfzFsE4J+9QrrikM/n3lw7T0ddtdS4b6OOu8UDkxV9uqwo9ZDuVegsP9WzCl/HkRSViS6LijaWU3Fjiqy6iax6p0yoC8ufANhNjdpd2S8hRnXDSE2tXUemVIUxZ8QhYWFMWzYMIYNGwbA9OnTg8o7nU7WrVvHzz//TEZGBkOHDuXzzz/npJNOQlEUPB4PkZGR/PzzzxQUFPiO0ehYmqbh8XiC9ns0dbmWu105O+nZqwdeAWv+bGP6ub67P7e+eh/DrtrIxAlLMJuDh4OVJOnoOFbvjufl5ZGZmYnX62XNmjUMGTKkDWopHauE0Cko/JxNm5p+Tsb2k0rEdxpq/eHd3Ey46Ubir/XdPHXpOhkLfg8qY6rzcsnXuSSLcMCA17ka4S1D6NXongI08xC8zuUAJFszybD1x6LZSLZmsad2E2YtjERLdxRFodoAU0+ICFkXs30hEeWvo7Rw6Px1l4ZOQBuTsSl0bBK6YNfdC7mIWvKa+Lz/ffFwpvVLIrd6J8X1xVz1w1X+dYouEAiy3R52moxkO3U+LMjHeGDrbCe2OqIvw2o2By2/YODjvL3hHh7seT0fJp9KnLuSPEsyl+R/xRPb/sl6WzbzYkez2ZbFS5v/3g41D63Y+SQu0Q+AIrdOjlOnzCPabKKKmX8ZQkp2NEZz13xUyuFwYLFYKC8vp7y8nB49emC327HZbGjawc/5mG+5u/XmS/AKmNxd45PRvvnsTlj0DQPO28bQIa/JxE6SpHbx1ltv4fV6mTx5skzspFYjhKCs7GfW/n5lyPUJjxow5rVOi1XRc89zgx1+HjEWAKPbyZ8+fo5Ie1VQ2aY66zUkdgCF9bkU1ucGlSmPiuON8/8acvs7tt1PflUhFQn16FYviZrgJ7tGnEmw163QVGeoxqMdSoEOFpt23L2QE5qYuuDrG8ZTwe9c/+M0WAZ9KjM4rdLOOmV3W1f7oJZEDWZ7WAYXF3zD26lnMCduPJfmf8Vf+9xBhTEKhCDFVYLV62SvJRGnGvz7YdA9ePaNzRDjqaabo4j/K5rDK2nnkm8JfT2pCi8nlf3Kqoj+FJvjyJj0k39dnuZ7/vOd1DN4J/WMgO2+i59EuqOAnLB0rF4nqc5idoSloaNiEF5i3NX8vvQsAOxGC7si44lSK6iKVShM9NXd7NKJqvYwaJPv51WvpuN0TkHBi6aUoSmluPQ+2Aw/UO8dA5jwimic+mDcomHEUYVFNR7KvIf2HOWhSOwewdl3jEBVj41edBaLrxU7NjaW2FhfL4S2vIHUpZI7IQRLf1sFwOVDjdzR/Y8AnB7zBbZYG/HxchJTSZKOPiEE77//PgCXX355O9dG6gqEEJSU/sC6ddeFXB//uAHTruaTOuvw4USfdRZRM09Dr6tDCQuj+rvv0CIjcW7dRvlbb+GtqmJ9VjaPXno1Fmc9E5b9yO0rvm2LM0LNVnh8WujWi3+LS7BRC9kw+IB1Jx7QY9Pj0OjV81GiM6awpmQtI5JHyMSuCc3FJuEVfHTPfO6iPmi7D67pR07tIm6cPZ7HttezztowIuqew3k0q0nrbdm8kv5/VGvh/BA/HoD+9u3MW3kF4Gsxezv1TH6MHUuqs5h1EcFdSm/vfbv/+/mxjborKwoFB7nh71H3XyZXGKOoMEaxPsQxGtMVje/jJwJwjviAwawhh2yO5yeM7O+up6OgIHBhwowLXVVZEjaeS8gnVduLJczRaJ8Kqknw06T4RkdyUKRHkLDlPHpuGoXmikDZ9+HnNVtDqPGe7/8+x+FFU2C3y0uFN7A19YTL+rH6h92U59eS0jOKgpzgGznHX9gHr0dn4cfbmj3mH+8YQVw3GwZT12yd60i6VLfMBT/+yPEnnohZgxufvIl3hl7G9W8/yvjL1jJ1SusNfytJ0uE7Frs+rV69muOOOw6z2UxxcXGnOm+pYxFCsGz5adjtwV3AAJKfiEXNtTe5febHH2E9SMuxEIKVmzax4KG/HVFdD0bRdIZcuQUHFq5Q3g9Z5iVxOVFUH9Fxuhlfpe/Eg88ZJmPT/tgkdMG9d//I+wdMbHDWtKVUbP+YtwqLWqXuG209OHXYKzhUE9GeGky6G6dqosoYujtuA1V46eYsZo8lpVXq0dgM8SVZ5BBJNQKV+ZzAHrqzV0kPKHexeJPjWEEirfNZHMhYH4/iNZG8/kpqkpehucPxGu2oHiuW6kxsZQNRRGCitKneS6VXEK4qWFTfs3DbnTpeASpgUqFeDxyuaMb1g8kcFE9rEULIcS1a2THdLXPjb+/z0dlWdlfpvNz/HCyOOnoN38GY0XPau2qSJB3D+vTpw0cffcTu3bs71UWj1LHk7PgnubkvhlyX/FcjqlMBAhO78Gkn0O3pp1HNzbdceVwuti1fwnfPPXlIdVIN3dEsw/kqXGWmOZk/qoGDIHgSFYrO1rjulxtw6S4siuBeaxLhcbnoqDzOPfyuHBe03yfFX0gl/5Dq0pS97j/TW9+GqsoBVQ4UKjYJIXj17nlBid11sU/zt0UrW7Rfp2Lk1j63M7hmK8dVb+S6fvez25qCSXfRr3YHG209/XMPN6g0tjw26orWZGL3ljifSqKJpJoqoviEC5jGHPqykRWMpjebMOPCTjjx+EZ3LSOWcuLoRXDr00D2PVt6GE0h3VbfhK10sD8JW2z3UKcLTow04jHW4IzYQ1h5P3+LG4Cu+jo1q7oZjxBsdugMrN4/SXu9LihyC35365R49nedjE4KY9JlA0jv62vKri6t5+N/LOeUmwaTmh3tS7pQ0Iwqui5QFNokCZOJXfvrUi13vz88lMH6TgCSJ83nL5/PYsxZqzhhak5bVFWSpMNwLN4dl6QjIYRg3vzskOtGxP+H/P+7KuS6PqtWooY1PS6d2+ng81kPkrdpfYvrYoo4H1+/O43/RkUyyKjxNyz+i9NKbz27B+7kttpvQPXgdaTiLDwD3xh5gTwZNjw9IlCcXoRZA7PGW+J8TPuSipztIyko6IWqevF6G+5FqyiKF1XViY3bg70mHrfbjM1WweAhc5usd0uuAzrr33hr1/vdO+dxX6OumNfG/p076jY2u824ke+xIyy92TItYRH1mHBxEt/hReMEfsCAGzNOVHQM++ZTqyGCNRxHLGX0YwNqKw3Okrz+CuxR29ENdSRvPY+9pkIY8AnWqp5Ups8LKNvz53/xU4kNVQGXDqoCZgXSTCqFbkGFVzDytEwc5Q6S+sTQY1giBqOKoih43TqVxXVEJlgxmjS8bp1tq4r46a1Nvp0rMP6P2VQW1tF/Qir/fWIl+r4uk6NmZiF0Qe9RyaBARJwFTY4E26Ud6t94l0nuPA43hsd8zcovxp7DI4Nu4OXdl3DGxatQ1S7VQClJnZq8gJKklvN6Hfy8YEDQ8qlTtrHz9DNwbtsetK7Hd981O33B7g2/8+nDdx/02Mawk1FNfVAUDQUvm227KDWVsUZk87VShwWV5SKC39D48NBOq1m9tBK6qxXEqHVY8KAph3KZ4isbHV3AoMH7B7KYOmUritL8sz6d9W+8Neu9d1k+4z9fDUAEdayzhB6op8GkEf9hqy3zoPsdKNYQRxkLlBOwiDqe4xpqCSeBolZ7RC+iYDSq14yxPpGwouOoqkpkjwtG2gwIxcP6WgW3ENh19j1bJrAoCoZ9CVmRW2DKiKD7wDgSMyMIj7GwcvYuti1v3O1Sx9fBUWfqJf3pNy4V8HVjZV9LmBCC4twaYlLCMFnk9ad05I7ZbplPPvBXWOFkZh8Dbw4/m0lL59DztAkysZMkqV0tXLiQRYsWMXPmTAYOHNje1ZE6CYezkMWLxwctHz1qNo4PF7D5uuCEr8/KFai20HNDbV68kG+fezzkugaqIQ1j+B8YEf4ZYyI+ARYetJ7dgDOBWY2WPeK+kDe9pyA4vNaEbd4EtnkT/O81tZa4iLUYwnZQaykiSngZWj6ECksZOyJ2cl7eHyhTGmZe29eCWJnKwl8uQlEEQqicMFUO4nCgULGpIbFT0UMmdp8nnsD9Pf9CqSkmaN0fxYecxpcBg4Yc6Grxkv97G7VE5I8lZf1VVKcsRTfUAYKIolGAwGOqZmtxNwaHadTrgg31Xva6BbGagkXzEmtxEJO2Bqs9ndX5GdQokO8W/jY8g0lh5l+GUG93Y4s2My09nNLddhIywjEY9/8+5G2pIDbFRlikKai+J10xgJOu8P2t1VY6Kcu3k94vNqjrodJo1EdFUUjK6jw3B6Sup8tkPot+/YnvFjlZUx3O3nNSuEl9mD69/9fe1ZIk6Rj31Vdf8fTTT7Nnzx5eeumlg28gHdM8HjsLfgk94MnUKdspuOdeqj7/PGhd7xXLgxK7b577gC2LP2j2eIohlezYnpwe9+i+JUfeBnef8X3uM/oGSJnh/AcbRNOtiC3h1W0UV42DqnEAVAHlvR9A0XzPJv27xzsgIN4Tza17L6WnI4OfjRsoUqsQwnfR7fV40QwywWvswNj04LO+ieB7KXnMNQcPptNt0k94lcDLxqvES4zjF0y4MdYmEVl4CmZ7BiZ7KqrXjMdcgaWqJ0qjRF8oHhAaCgq/2j0s93ihcmSIGtoAnZ0u3+xq2SMSidpdQ3lxPXhV8l1hsHFcw14ZdlI6k8akEpMS1uRzXyk9o4KWpfUJTlRDsUWbsUXLUVeljq/LJHe78nzN5lGZWcSVF5E8tASzOeEgW0mSJLWtFStWADByZKiLF0nab/Gvk3A49gYtt1oyGGJ8gs39+getO/C5upryKt694z7qq3c0eRyrMRZTSiJX2l5rnYo341vzPQCMGvUR+eYEPKqBfyx8mstdX7NTTeZXfQAztSV85p3EUDWHP7oebNF+7VsfIjEKakwLUGy/o1n3Umqs5K7MZwG4qOg0/lR+Ci7caKiHNRhGV9c4NlWW1vJ2QQVR2IMSu7/0uYtPk0/2v39dXIgV3zD91orepK59EoMr2r9e3zcIiF0X2L1R1Ohe2PesnK9DI9BM6x5Aco9Ihp3Une4D49AM8nkySToUXSK583q97Mz3zb3h7T2E45fOYfBtz7RzrSRJOtZ5vV5WrvSNLjdixIh2ro3UEem6k/k/BydtAOnpl5Pd83a8JVVsnzw5YF30+eeR8sAD/veVRXW8ffsTeJ0rQu5LVcP5a5/ZLa7X+54TuMdzRZPrLxvwARO7LQVA0QXZO2vJ2OtosvyyZecFLjBATwroqRYAcKXBV7ed5gtQFNipJ3OF+zZ2iNQm91lcBTAZSiZjiFiPKW4+mtWXHL+X9A0fJn5H/7qelBormWP4qcn9HIsOjE1Dn/oZgLWWqwPKjR71Abus3eglNvMA96AA6cvuJqwycK63/1W6W5Q/6we8Hzi5G2PO7InZ2iUuRyWpQ2j1v6YHH3yQhx56KGBZnz592Lw59Jw8rWHxwgXUuXTCjFAwYBwX1v6bpMSn2+x4kiR1Pu0Rm7Zt24bdbicsLIx+/fq12XGkzkMIgRBeysrm8fu6a5ss1zC6o6eiIiixS7zzDuIuu8y33u3lvXu/pyz35aB9jI7bzYTEXS2q11nOB9kouuMguNuZMeZXesXN4wJLFCmpwUPFC1VhW89wPqw4n2dGXoZRd7Nn4cHnlQuloTddllrIPPNtANiFhVV6L97ynsx8fVjI7Tw1A/HU+J4bS+j9Cg4tF6+is862bd9+O+7w7O0dm2ISMoDd5FouCCiTMmk+QlF5V5yDrbw36SveChiyf1Wth7xGz7g15/InJmC2GSjaWU3J7hq6D4gjOqnpkVwlSTp8bXKrZMCAAfz444/7D2Jo2zsyH/znTQD6xWtsTujLkIFTO3QglySpfRzt2NRwcdavX782P9bhsNduA6FjtXZHVU0oiorTWYIQbkymBNQD5qEKRdddCOFF06z+ZW53BZoW3qLtuzIhBFVVK1EUlRUrz2nRNpMnrcFg8E3g7NiylZ1nnBGwvu+G9Siaxt6tFXz+xA+4at4N2ofdmsIDmZ8c9FiTnM+wWySFXGdL+oJn+v+MZmx86V4cVG73rkGcsOWvODSVC6f56u1WjSRPXkCys4QTypfy9NanDlqXplTmWjFHehhj2shE2zoQ8KUYz1/d1ze5TcnWawCwpv0HzbYNRW2+C2BH0J6x6ZtvtpOpFASs7zX+W6Ko4kVxJZmLHsVcl4ouBP+rcofanV9i9wjOvmMEqhr6Giw1O5rU7OhWOQdJkkJrk+hhMBhITk5ui12HVFqwBYCUOBuuyiq6jTj9qB1bkqTO42jHpq1btwLQu3fvg5Tcz9ey46G8fCEudznxcVMpLvmeLVvuCyqraeF4vfYQe+ncunW7iL1732tyfWLiDIqLvw25zmiMIypqKCZTPKmp5xIR3h8hvPy8YACxsRMZ0P9pTKY4AMrKFlBXv4v4uONRFCO1tduJjByCppkpLPyaTZvvYPCgl5tsYTObU3A6C0KuO1SNkzqATX2DW3r7rFyBQOG7l35n25IP8LoC56fLCKvgnO5Nz1n3s3cIV7pvxRPiv35VrSUs+0kucpQwsu/BBx7ZsX0E03dcx1d9rdw1PXiUwSiDxopJJ2BQTgDlXvjhXljywkH3e6DoTN98aztmJ+Cu09DdKn3ZyWxuw4vCu/2m83Gf0K2E9XmXAvDMhd18Ezh34Ju+7RmbHtteSK7lVv+6eTGjGKKt4Fqep/fc11GEgdlVblzNNNFd9a9Jcth/Seog2uQvcdu2baSmpmKxWBg7diyzZs0iIyMjZFmn04nT6fS/r66uPuTjVZb6BlMJT0zihHVziDr7ycOruCRJXdrRjk0NF1B9+vRpsozX62DjxtsoLmn581D7t+16iR3QbGIHNJnYAbjdZZSW+p6vys//OGBdeflCFi4aFbTNVh4KWtagua6TR5rYdet2EX16PxiUdGybMjWobO8NG/jfs2vI21yIsypw1NUEs51LeqwOeYyTnY+xWYT+Hc9Cp3fa37gxrprCJMu+pU0ndtVViQxf9iiqMFASrzFqenC3ul5hZhaODtEFefo/fK/P/gTr/xty/646I6aw0C1DPU4pAaAmz0Leoth9NRVctul7Ltv0PV4UTjsz9P/9f31/LzPv6I4hpmWjIraH9opNMQnpTFDXBay7YPCTvCfOps8PbwPwVWXon8lVz0zCJJ+Vk6QOp9UnMZ89ezZ2u50+ffpQUFDAQw89xN69e1m/fj0RERFB5UP1NQcOaTLOOfeOJqFkAx8kncPovirnXPDGEZ+HJElto70mCm6P2FRTU8O2bduIi4uje/fu/uVOZxGLFo9rZkupq4mIGIhBC6dXr7uJiAieow5AdzrZMmRo0PK4OUv5dNZKPM4NeOrmAL55yE5K2caA6OCukg0yHaGnQZgT8VcKRrrxHmQUwurqePauOofJ7gHEiHBqNfiwu4lXeoUeDv7NgZmcmhDd7D4BcNbArLSm14+9Hpa82OwuNn2UAiGmvxbA/WOuYEVyYIK58+ETUUzBLYyNHYux6dH3NvNZ5P4bGOkTf+Qt5Tz6/PAmCmpQYnfJo+OIiLUcuDtJktrQocamVk/uDlRZWUn37t355z//yRVXBI+8FeoOVHp6+iEFqc0PDaSv2MOfE+/k+tEuBg9/4OAbSZLULtrrAupARyM2HUjXPeTlvcO27f84pO26d7+GxITpGAwROF2leNxV5Oa+iGawER83heTkM9C0cHS9Hk2z4XDspajoW6KjR6KoBiIjBqOqRvaHex1QEcKDohiCWo503Q0oKIqCrjv3dWnT0DTfRZ3HY8fh2IvN1hvQURQNIbwoiobHU4Omhfv36XSWoGkWKitXYLF0w2pNx+kswmiMobJyGWZzEmFhWVRXr6PesYey0vmUlM4FoEfWX6mr20Fa2kWEh/dFCC/V1b9TWbkCEOzMfZ7u3a8hIX4aICgvX4wuPBQUfIbFkkZVVeDIkVGRw6iqDt3CFUpM9Biqa9YxZPBrrFl7Gd26XUhYWA9stl4UF39LXV0uqSnnEB7eD6MxCoMhCkVRUJRDn0/Na69l6wEjqnZ7/jk22LNYNWc3jop/+pcnWWq4KGtNyP1c5LqLRfqggGVDsHOD7UPU8etCbnOg35aexUk1E/kxI5G8MJXPMppPirZOHETk4cwht/p9+Oq60Oumz4LjLoFZ3Q66GyFA9yi4qg3YC8yUro+k3BzBmoRsnhxxIXGOSpb/84ImnwNrcKzFJl0XnHD3+8y3+J5frNHC+GJ8L6b88AgKKl9Xuv2jW579t+Ek9wieI06SpLbX4ZI78M2hMm3aNGbNmnXQsocTXMseTCOOGi5MfognT88gNfWsI62yJEltpKNcQEHbx6bGhBDMm58dcl129l1YrenYwnqhqmas1oNf0Eptx/ffokBRjs78WhUffkjhQw8HLEt58SXe/1QghMBZuX9qn/5RRZySujVoH7/rWZzuCr5p8OLU27AYXM0e3+vVWLrk/+jmTmaCZwAXj49it+3g5/798N4MjWyFEQ/f+yNsnxt63Y2rwVUH8x6Brd+HLmONhfryZg8hHqg86DN3x1ps+nljEcd/sv954KnjXuSFjQVEFo4JmNrg/PtHE5tqO9RTkCSplRzq33ibd5a22+3k5ORw8cUXt8n+t65ZxYuzS0iLVHCeaSQiQg43LknSwbV1bKqoqODBBx8kLS2N22+/nXXrA0f3s1oyGDv2x8Nq5ZHali8JODqDbxQ/8y/KXn01YFnV3z9n3qe+5/mcVb518eZaLu2xKmj7Cc5nyRMJAcsMiptXT7w1qGxjmzZOpLQ0EwCXZqAk6yReSmu+ha7BWwMzOaUl3S9b6qLPfF+fHQIVuYHrnts39cHdBaAZoXwnvDgysEx9OSQNhKn3w8KnIG9Z0CE68mAqBzpasWnhtnpWNXoE9WbDE0QWvsicqv2J3TXPH49mlJOIS1Jn0urJ3W233cbMmTPp3r07+fn5PPDAA2iaxvnnn9/ahwLg+8/e5bllLhJtClNPq8dm69Emx5EkqXM72rFp165dPPfccyQlJTFy1HsBg5+MHPkVkRED2+S4UucgvF42Dwj8HRAozD/+BfixAKHX4Kx6DQCz6gmZ2B34TF2YoY4Hxj5OvLUi5DF/X3siVVXJOAxG8mIS+XHyyJDlDhStaayfMBDDQbo1HrGb1kLBWnh1UvC6R1N8X896Dc56HT6/MnB90Xr48P/gmsUQmwU/PQK/Bc/91xG1V2yy2CJhX3J3f8/ruXBlGjlOL459md3Vz06WiZ0kdUKtntzl5eVx/vnnU1ZWRkJCAhMmTGDp0qUkJCQcfOPDOV7uRgASIkykm+yoaugHvSVJOrYd7di0d+9eAJKT4wISu6lTtsrWumNc8dNPU/ba6wHLSuIGsW6Qb342r3s3bruvNSvRUsPFBzxf97T7jzzvDXz84I6R/6J3zI6gYy1edD66bqDeaOLT4VOoM1uDyoTydWwKI4eEngOvTaUMgfsrYO8KeOPE4PWfX+X7esaLsPJtyFseuP6V8b6vf/4FxlwDW3+AhJZPRdIe2is2xYcbAN8cgH1SF2Db8Bjr630DqFzzwvFoBxlwR5KkjqnVk7uPPvqotXfZrOpaXz/7qAgLPdu3i7wkSR3Y0Y5NhYWFAJgtOwFfq8P4cQtlYncM23XpZdT99pv/vdsQxsIJgcP3694Kf2KXYLYHJXYHttZdPuB9JnT7LWDZrtzB7NwzlO8GjWXvxMQW1++t0jCmnd4To7mdf0dVFdJHwb0lMP8fsPhfwWW+2tfNefIdsODx4PWvTgJThK/LZ8aYNq3ukWqv2DQ4shoIo8IQzvDV5/FLjS/RyxwcLxM7SerEOv0EJXaHAwBrmJUBqXIkJ0mSOoaKCl/XuMhI34Vy/35PYLGkHrXj+yZDJ+QIgV6Pjtet43Z6CYsyBY+W6XCgWvYPd15ZVIfb6SU20kt5UT1Vdo2EjAgMJhWPy0t9jZvoxDCMZo2Kojrf4AtCUFVST3RSGNWl9YRFmTGaNNxOLws+3EK33tH0HetLept6HkoIQU2Zg4g4yyE/M9Wak1Y3jDumKAqVRXXUVbtIyIjwJ0FCF5QX1BKTHIaq7b8orvzv5+x4+GlQFMzOCoSiUZI0ktK4wRQnHhd0HI9zHZ4638Ait/ZbGLQ+0/F+wPvXT7yRxqdYUtydtTlT+L7/WAqy4g96XmeuqmXQNicjZmYy/KTuGIwd7MaDwQQnPuR7Oe2hR84Mldg1cNXAm9Ph5MdgTNPzFR5rGmJTnNX3y7M0pS8Dtw+iwusbG3PGdYPbrW6SJB25Tp/c1db7RgEzhlnp0UsOpiJJUsfQcAEVHu672E9JOdu/rrbSyYIPt7BzbWm71K0j2LK0kHnvbD4qx4pJDqOisM7/vuewBPZsrqDHsAT6jEpi4SfbKM+vbYMjR8PYRw5aSgjhGzhF1BFpdHBV9vKgMo1b7JLCinl0wt8D1n+99ko+GnoKNNOT8uR8N6evqKWgXicxM5IzbhrdeSahNofDg1WQvwb+PfnQtv3+TpncNdIQm6ItvuRuR0I39LW+dde9NKW9qiVJUivpJFG9afUO31wvRmsYMXGhJ4aVJEk62iorKwEIt6lYTL158Zp57VuhY1jjxA4gZ3UJAJt/LWDzrwXtUSUAhPDirHoDhO+ZzKuzfyPCGDhtwcee47nDc5X//Usn3IpZ8z0XVVcXyWd5VzGnzzgYGvoYby2tpV+1zqY6L7tdOmc8dzyqQelUo0cGSB3qS/KKNvq6Xurug24iBWqITdEW2GpMZ3jOYFa5dCZf0AelrQfNkSSpzXX65M5R70vuDGFhmM0tf7ZAkiSpLTVcQBk83Vnz3u3tWxmpQ3F6inHYP8EsfImcpujc3HdxULnejv/gwuh//+9pN6Opvq5zv+SezqtZl0Kf0Mc4f5eLv252siHJRtyf+3NKrCV0wc4qqT/cXwq6F/JWwJsnNV9eCOisCW0r25/cKbgNGsllAxHAgIlHr9u4JEltp9MndzecnMUL42v4NLG/HClTkqQO46mnHmPC6A1Urrg35Pq1Jg+/mT24FYEAXApogBuI1BVidIVco47ZK9D0euoNFky6C6e2/yLdKEDoHjzavlDeMDnVAdewqvCio2ETUKuIwJUo+8sLUPAlD2LfBN6aLoj2lFNhjEZXNCzeehyqhRh3JWbdSY0hHIDafV8R+/ef7thLsTkFDY06RWAUoCsKXgU03YOCwKMYiPPoVBs03M1ceyti3+kdWEYXGJSGWjdarIC6rypX1JiJ1lU+tTlxK3BGrYklFjcjnAaidZUtRi9rTB7qVUGJKogUCqouqNXAjcCiO3CqZlShY9Gd1BpsGAV4AR2BzVsLKMws+o6f46dRrVmp10wIFKaU/UKis5hEV2AXXDNgULwMj93LhMRdAetKRSQjnK8ELHtp6m1oqk4N4Vyj/AeyQn9OHy6upZddxzCxG0mXZpHR1RMaVYOM0b7WPIC6cngixIeje3zz5Ek8+vhTjA/fwdkR6/klujvmYgv9xyd13tZcSZICdPrkLs2mM9Cq8WVEdHtXRZIkyS88vAZT4Q1EhsUCkK/pfBruxIOXrLpcetp3cknRNvIsqaQ58tu5tl2fA5jZaPq3CY2Wd9/3ag3n5Dc/8qFR9dA/sphpKTkh149zPEc++wdDmZE1h7N6fYsXlQuV/4bcJtGh886SOuJdgryEMFLvGhYwsMsxJSx2f6K38xdY+R/fiJpylFq/Oq/C5KRaklSVCksCwqFz6nkde7oISZJartMndzbhGy3TpZjauSaSJEn71dbl4Kz2jQYpdAfFrh/5c+nWoHIysesaIgwOEi215NVFMjZ+N5urExgem0/fqJIWbb9HT2CS6xkE+5OyV6fdjEHV8aBxqfJJ0DZTC908sdb3f6CjTwxplw8krXVOp2vImuR7SQF2bN/OJKUYANUTRVR6RMcbKVWSpMPW6ZO79xbtJcztpHKS/eCFJUmSjpJ//fNdfl9qZWyv4wjT59I3RBkVnXCjC4PipdZjItNWiUM3kGqtZmNVImbVi0M3MD4hlwxbJdUuCzUeM30iS9ldG0WFy0qP8HJ0oZBjj6N/VDEF9RHstMcwNXkHbl3FuO8Zrby6SNy6RlZ4RYiaQI3bFDSYx4HWVCQzNKawxZ+BLkBVYFtNHA6vgRhTPTk1cUxIzEVTBG5d5deS7vSPKiLBUsc3eX2pcFsRArqFVXNCcg5Or8bcgl5khldQ4rQxJm43u+ui6RFezubqBCpcVgrqI1CAKKMDk+ZlRGweu2pj2FCViMtroNhpAxQMihez5qHW47sZaDO4iTbWU+m24tJV3LpGhMFFrcdItMlBd1sFXqEyPHYviiKIMTlafO7D41qetJ/lfJBVYn/LyeS0xVzS/2MAljGGZ5XgZzaX/lCDQUB9vJVet41o8bEk6e2XnmFFWSWXH2fGUhtH1uC2mSxdkqT2oQghDnwAo11VV1cTFRVFVVUVkZEHn5U8KcJAsd3LlTddxmv/euso1FCSpCNxqH/jHcWh1jshPprSsir+euIEusX45uBMsVRzQdbatq6q1Ak84f4/XvaeHtBSB/DKtFswqh50VN7nEr5XZgasn/9TDRG+uaaJvaAvYfLCvNUcK7EpMjKCmho7312ThjPlTmbccU37T1wvSVKTDvVvvNO33Dk9vrvSJk0+CCxJUsdRV+8bot2oqSEnpJaOHU+6/48XvWcCvtZaneDn4bJTfuLOgV+hKFBNJNcqwTcrf/6phvB9iV23f4xHOVafq5OOiNu9byoNcxSqI1UmdpLUxXSB5M7X8Gg0yGfuJEnqOFwu3wXUtX1WQYiL+ebUCxNWJbCLZImIIkHxDRTxgPtSHjL+J2D9d95R/OQ9jjuNH/rLFYhYfvYOoUDEcYPhC0yKl8tdt/NXw2cMVneyWs9mvZ7Jd/poTlGXUU4EH3qmEqHUcYvhMwpFLLkiiXIRyQum5wFY6B3IOtGDFKWMIhFLjbBSg5WHG9XHLiy86T2ZPkoe73hP5FztZ9xoDFRy6aPmsUVP4xvvGM41/EyaUsoqPZshSg5a0EieoT8bgUKY4gy5PkdPYZXei3MMv7T4827OGr0HABv0LDaJDJKUCl70nIGDhtGZBRZcjd4378DEzpr6Ic/0X45R9WVtt/ACRUpKQJlxxU6eW+37fbCdmEHMCa01/It0LPJ4fL9rdeZIzFbZ8itJXU2nTu6EEDj23cU0GuQQx5IkdQxCCDweX3JnDRFl73Vfzn+9E6nHTPDY/i3zH+/0kMv/6ww9gMRz3rP83893DQtav0Qf4P++SMRynfvmgPXfOMY2W593mqgPwGJ9UMjlzzeq05HQ8KKjBHRxvN1zzWHvz4wLJy29Yai0OLFrYMt+DNVYyYkRbmZE+35PPBi4VPk4qOyD6+o5Ld/3H13cnwZi7R1zSMeSpMZ8sckLgNMaQWaG/H2SpK6mUyd3ZYX7H+w3WWTLnSRJHYPTub9VyWLwJW99HW8FJAGRajkJSi4RpkXkWLMQpkqM0asQ7igUQzWu8gl463pgjPwdzZqLEEZUQxXO0mloYTtAN+GuGoYxajWabRu6MxXNtg1vfTq6oxvG6OUgFIQwoGgOhDcMT/VgjFErQXWhNGol010x6O4YDLYd+97HoWh237aqExQP3vpM9Po0NNs2FIMd4YnEXTkcU9yifccxglDRDFXEmWspccSgu+JQTWUoBjvoBjz2PjjyL8AY/RvGmF9xV4xBs+7BWXwqwhse8Bma4n9E6EaM0Sup3305wuO7CNXCtqE7UzBErsFd4ZvQwMv+bmWG8I147P2b/uGo9aBbQ68y56O7EnEKE6a4nzBGr0A1VeCty8BTm40x5jd0h+9zRhhxVw5HC9uFZinY90GqeJ0pqKZShDcMxVCL7o5GNVYQprmwaYI+Zi/nxLr3f/Yo/I1nKVC6BdTF7NFZ/FOt/33ctYOxdo9q+rwkqQUaxya3JYxEebNAkrqcTp3cbV670v99VGRYO9ZEkiRpP4dj/6iKViP0cLyHJfNlwi17URSdFKPOxHA3xR6VPmYv/ay/k+9SSDUJoMa3YffvAPAKCHikOKvxPGqLGn1ftO/rpn2vA9mBH0PWd4+rnnTT3kZL6kKU2rjv1aAECD1Xm0/BvldjS2Hg0kbvdwJQ5F5MkrGZLpnZD1DmUXDo0M3UuJxveoA1dRo2VdDLsn8q82K3Qo5TpV5XWFZrIN2kM8bmoadFZ161gVV1BuIMOpoCvcxetjo0BFDgVhls9VLpVdjpUjktys3Q9M3A5kbnvU/3eSEqu23f14ZRSSubPK2d9OBe5cmg5Y8vL+WE8v03AhL/MgxTt/CgcpJ0qBrHJixWErPkDQNJ6mo6dXK3a/t6wNepKSkxqX0rI0mStE/DBZQC7CKVmSNv5/QYd4iSXv93qY2SloYWvlISSVP2ACD27U9HxYURFZ31DKaGSDLIpZw46gljG705m0/w7Avvu8kkljI2MIhiEtlDdyYzj9mcRiLFuDBhNjnII518JZ0IUUWNEsVM8TnjWMTvDCWBYlYwirEspi8b8WDAi8pCplBAKtOYwx4yWM9gkimkhAQmM49w7BSQggJYqeM7ZmLAw8l8y9tcRTg1hFHLIONahrIKHY2fOIk6whjMGrLIYQ4zmM535BtSGcjv6HhQEJQTi46GQGFIWDFeNOqw4sBKGLXEG93EGBWMeJga6fF/hl5UpkbuX9ZgbLiXwyUAOxFENCTmTfBgoIIYHuIfVChxIcv8b4GdVMf+xK7bI+NRjHLgFKl1NI5NXmMYkXGhW7ElSeq8OnVy53XWsObPNuweFT0rq72rI0mSBEBcXBxvXDGUgco25liGcXrMMsCXmBWRRB7pvMAteJS2eVb4R05pdv0mBgKwix5B62oU3538r5Wz+JrAZ+J+JfTzfL8wNWjZIo5v8virGBXwfg0jeJcrmtznD5za5L66in8syWF6daL/valHFAl/GohikImd1Hri4uL49OpeZOj5LMOEJm8cSFKX06mTO5e7niHJGtXCSkmCbLmTJKljMBhUJqQ66a1qfGeN5CnuYrUiJ5qWQps/t4IIfX9iFzWzBxHjuzWzhSQdHqPRyLBklZ6KxnKvHIhOkrqiTp3cOb2+bjVuDMREyX7jkiR1DPXOWuKUagAWJh7PBqVfO9dI6mhOX/srdxf2x4BG4/+Kk/42AmOs7ContQ2vLrDiG1RF0WVyJ0ldUadO7iqq7Ty6wolqVvlruEzuJEnqGLZt38yXCyuIt+jUDLAdtHz3skJia6uIs1eTk9CN3kV7MHnchLkceDSNeHsVXlXFYTChqyo2Zz3ltkji7NWo7H9Wz6kZ8WgaNpejmaMdnEdR8Wgabs1AhLP+iPbVmAA8qoZRb/75NreqoSAw6HrA8oYzbWryiHqjCYvb1eT64vBoiiNj6FWUh8tgwOZ0sDqjFxa3i/4FuZRERFNvNLMnNom+BbuostqoM1tY2b0PDqOZ09YuYnH2YGJrq1GEoDgihjqzhZG5m/b97FLxaAZ6F+0htbIUAI+qogqBR9U43zmOOLe2r36B00OIKDPpd40KqrMktabc3Xm8vbCMZIsb9YTDm4ZFkqSOrVMnd+X2Wp6Z5yQlwsNthoNfQEmSJB0NW9et5sH5dXSLUIi+2jeSb3xNJaNyN5JeXgwEJyhxcXFMnTqV7du3M/bcP/DJJ5+gayYmTpxIz549CQsLo7ysnJLSEqqrq0lMTGT37t0MGjSIHTt2kJOTw/HHH0+9vY6yynJ69eqF3W4nNjYWs9lMRUUFqqoSExND+dZCrIoZIjRcpfXkOPLokd2TKGsErr126oWLSr2G6MhoLMIIKnhMAqPJBJUezCnhuMrqqJmdS9T0TEo8VUQ6zBjirNhr7URYbJiiw6hZXQh2D2VJLpIyUli0eBFLlizhtJNmEGkNp8ZZS3pqOr+uWorRZKRXj2zmzJ5DaVUZJ08/mfCIcPr06cPs2bPZlbuLsvIy+qT2pF9Gb5y6m9nLfmTYoGGsXrcai8XCaSecQHxCAgZF4/W33gj6uSTaK0m0VwJg9voGuBlXtMs/PHxijW9d93LfyKPxtVUkJyUz6NfZ/n08VJlPv+RsjDWCKk89qfUmlO2ZOHHjKHITJcKAaH95gUA5yFyGtov6ETMwviW/WpJ0RLZv2crf59fQLULh7uPl83aS1BV16uRO7LuNqyigaZb2rYwkSdI+pQW+If5VBeymMK5Z8CU33XgTlsFDUTWVktfXg/OA1qu9wLvlDCcW15ItnMkQ3/KP7VSzlup9xaL2vSCfXhhwzNlEKpBKGt612zEBKYCddQCU75tuoEHDJAeN2+OSgFrWU9tomRGoJT9gWSiOjeVA4ID/B7YbGoFy8umPlf5Mhf85AAdWwMlWhhPrK/hLEWcy1Pf9V26ggiKWchwxHMe++bh2ADtcAFzJCbAchnOC76D/dQB79q9riUaV1dFROeCCdxfA/gneWQ+s93164ShAFQBmjJhFcDe35hK7+pk96CWfrZOOouqKMsAXm3T5zJ0kdUmdOrnTdV92p6kKiqIdpLQkSdLRUVrom99NU2F8/iqudJxA7RPrD5ooSe0rKLFrA7/UeDjj0XHYoswHLyxJrayy2NcqramAIucHlqSuqHMnd8J351tVZL9xSZI6jtrKSgAUReWkInkB1dWVe3S2OnSiNIUITWGTw0udDiNnZJLeP46E9HBQwGDUuKC9Kysd08qKdwOgKQpWqxyrQJK6ok6d3Il9/TJV2W1ckqQOpN7bEJsU+tqbf5ZKFwJVUSjuFo452Uba6BTsRbWoe+2Yo81UaQqJWVGYbEbqHR5ssRaEqlC6qwaDSSMy0UrRlgq6DYrDVefFVV6PCoRnRKJ7dXSvwGAK7NkgdIGu66iaitelo6igqAqKoqCoCjXlDqpL64lJtmGNMKJ7BPV2N2GRRt82Hh2t0fxrQggURcFZXo8xwoRq9B3P69YRCAxGDSEEZfl2omMtaBbffz111S4URcEcZgAEqqaiKAoetxdFUaivcWONNOKu9+L16tiizIh9PTZ0r6Aot4r49Ajqa1yYw4yYrAYUBbweHSFA1RQqi+owmjSc9R7CIk1omorHrWO1arjcOuWFtRjdOpXl9eQsLKD/zB7YPF6MsRYKNpWTNT4VoSjYKxzEpYSjaErAOQOkAYMbfb5jDvP3RpLaWnnVvmd+VYXY5OB5LiVJ6vy6RHKnyJY7SZI6EBe+XgWKAvEigp1OL/1vGEpU9wgMhtBdyNMafR+VEQEjfd/HNlre+AmZ5Oxo//fpQxIAsISrWML3l1I1FTXE4RRVQdu3wmAOLhARayEidv9zzJpRITxmfzdC7YCJtRtisPmAIfwbT5CsKArx3SIC1jfVNdGwLzlsOKYW3mg/qu9YmqqQ2sv3HJ7JYgi5PUBcanjIYwBYLdAtwgRAItB7QlrA+qiMSP/3Flvg80ny/x2pM6pz+jqHK4pCZg85RYskdUWdOrlr6Japyf9kJUnqQLwNvQoUhT3dY5l87ZB2rpEkSRK49o0SqyoK3dLkCK2S1BV16uQuvVsiCy8Po8CQ0t5VkSRJ8uue6otNFYZYRl/Ut72rI0mSBEC3fbGpyhBDdKwcZVySuqJOndxZrSYmZBjYgBywQJKkjsMWZmNChoEd2LBEyFERJUnqGKxWMxMyDOQShtEkRxmXpK6ocw9Foux7sF7p3KchSVJX44tNnk4eYiVJ6mp8j7F4UeVzo5LURXXqlruysiqe/d2JK7KKQe1dGUmSpH1Ky6t4dr0TImvo3d6VkSRJ2qe8vIJn1ztRImu5sb0rI0lSm+jUt5ULCsu4eY6T95eWtHdVJEmS/AqKfLHp7aXl7V0VSZIkv8J9sektGZskqcvq1MmdnApBkqSOSMYmSZI6IiF0QMYmSerKOnVyp+sySEmS1PE0xCZVxiZJkjqQhuROxiZJ6rq6RHKnqjJISZLUcegNd8dlbJIkqQMR+r5eBTI2SVKX1WbJ3YsvvkhmZiYWi4XRo0ezbNmy1j9Iw0TBMkhJktRCRyM27QtNMjZJktRi8rpJkqTW0CbJ3ccff8wtt9zCAw88wKpVqxgyZAjTp0+nuLi4VY8jn2uRJOlQHLXYpHt938hpWiRJaoGjFZt00RCb5HWTJHVVbXLl8c9//pOrrrqKyy+/nP79+/PKK68QFhbGm2++GVTW6XRSXV0d8GopIZ9rkSTpEBy12NRwd1zGJkmSWuDoXTc1xCZ540mSuqpW/+t2uVysXLmSadOm7T+IqjJt2jSWLFkSVH7WrFlERUX5X+np6S0+Vt9eqXx/YRiXTs1sjapLktSFHc3Y1K+3jE2SJLXM0YxN/eV1kyR1ea2e3JWWluL1eklKSgpYnpSURGFhYVD5u+66i6qqKv9rz549LT5WeGQ6Gwdfgj1zwhHXW5Kkru2oxqaINF9s6j7+iOstSVLXdnSvmxpik7xukqSuytDeFTCbzZjN5sPa9uY7n2zl2kiSJPnI2CRJUkckY5MkSc1p9Za7+Ph4NE2jqKgoYHlRURHJycmtfThJkqQWkbFJkqSOSMYmSZJaU6sndyaTieHDh/PTTz/5l+m6zk8//cTYsWNb+3CSJEktImOTJEkdkYxNkiS1pjbplnnLLbdw6aWXMmLECEaNGsW//vUvamtrufzyyw+6bcMoc4cy+pMkSZ1Hw992w9/60SRjkyRJTZGxSZKkjuiQY5NoI88//7zIyMgQJpNJjBo1SixdurRF2+3Zs0cA8iVf8tXFX3v27Gmr8NMsGZvkS77kq7mXjE3yJV/y1RFfLY1NihDtcIuqGbquk5+fT0RERIsmJ6+uriY9PZ09e/YQGRl5FGp49Mhz65y68rnBkZ+fEIKamhpSU1NR1c4z15KMTfvJc+ucuvK5gYxNMjbJc+usuvK5wdGPTe0+WuaBVFUlLS3tkLeLjIzskr8QIM+ts+rK5wZHdn5RUVGtXJu2J2NTMHlunVNXPjeQsamluvLvgTy3zqkrnxscvdjUeW5NSZIkSZIkSZIkSU2SyZ0kSZIkSZIkSVIX0OmTO7PZzAMPPHDYE3p2ZPLcOqeufG7Q9c+vtXTlz0meW+fUlc8Nuv75tZau/DnJc+ucuvK5wdE/vw43oIokSZIkSZIkSZJ06Dp9y50kSZIkSZIkSZIkkztJkiRJkiRJkqQuQSZ3kiRJkiRJkiRJXYBM7iRJkiRJkiRJkrqATp3cvfjii2RmZmKxWBg9ejTLli1r7yoF+eWXX5g5cyapqakoisKXX34ZsF4Iwf33309KSgpWq5Vp06axbdu2gDLl5eVceOGFREZGEh0dzRVXXIHdbg8o8/vvvzNx4kQsFgvp6ek88cQTbX1qzJo1i5EjRxIREUFiYiJnnnkmW7ZsCSjjcDi4/vrriYuLIzw8nLPPPpuioqKAMrt372bGjBmEhYWRmJjI7bffjsfjCSjz888/c9xxx2E2m8nOzubtt99u03N7+eWXGTx4sH/CybFjxzJ79uxOf16hPPbYYyiKws033+xf1pXOrz3I2LSfjE2tS8amrnN+7UHGpv1kbGpdMjZ1oPMTndRHH30kTCaTePPNN8WGDRvEVVddJaKjo0VRUVF7Vy3Ad999J+655x7x+eefC0B88cUXAesfe+wxERUVJb788kuxdu1acfrpp4usrCxRX1/vL3PyySeLIUOGiKVLl4qFCxeK7Oxscf755/vXV1VViaSkJHHhhReK9evXiw8//FBYrVbx6quvtum5TZ8+Xbz11lti/fr1Ys2aNeLUU08VGRkZwm63+8tcc801Ij09Xfz0009ixYoVYsyYMWLcuHH+9R6PRwwcOFBMmzZNrF69Wnz33XciPj5e3HXXXf4yO3bsEGFhYeKWW24RGzduFM8//7zQNE18//33bXZu//vf/8S3334rtm7dKrZs2SLuvvtuYTQaxfr16zv1eR1o2bJlIjMzUwwePFjcdNNN/uVd5fzag4xNMjbJ2HTkZGxqfTI2ydgkY9OR6wyxqdMmd6NGjRLXX3+9/73X6xWpqali1qxZ7Vir5h0YpHRdF8nJyeLJJ5/0L6usrBRms1l8+OGHQgghNm7cKACxfPlyf5nZs2cLRVHE3r17hRBCvPTSSyImJkY4nU5/mTvuuEP06dOnjc8oUHFxsQDEggULhBC+czEajeLTTz/1l9m0aZMAxJIlS4QQviCuqqooLCz0l3n55ZdFZGSk/3z+9re/iQEDBgQc69xzzxXTp09v61MKEBMTI15//fUuc141NTWiV69eYu7cuWLy5Mn+INVVzq+9yNgkY5OMTUdGxqa2IWOTjE0yNh2ZzhKbOmW3TJfLxcqVK5k2bZp/maqqTJs2jSVLlrRjzQ7Nzp07KSwsDDiPqKgoRo8e7T+PJUuWEB0dzYgRI/xlpk2bhqqq/Pbbb/4ykyZNwmQy+ctMnz6dLVu2UFFRcZTOBqqqqgCIjY0FYOXKlbjd7oDz69u3LxkZGQHnN2jQIJKSkgLqXl1dzYYNG/xlGu+joczR+ll7vV4++ugjamtrGTt2bJc5r+uvv54ZM2YE1aGrnF97kLFJxiYZm46cjE2tT8YmGZtkbDpynSU2GQ6pdAdRWlqK1+sN+IAAkpKS2Lx5czvV6tAVFhYChDyPhnWFhYUkJiYGrDcYDMTGxgaUycrKCtpHw7qYmJg2qX9juq5z8803M378eAYOHOg/tslkIjo6Oqhujese6vwb1jVXprq6mvr6eqxWa1ucEuvWrWPs2LE4HA7Cw8P54osv6N+/P2vWrOnU5wXw0UcfsWrVKpYvXx60rrP/3NqTjE0yNsnYdGRkbGobMjbJ2CRj05HpTLGpUyZ3Usdz/fXXs379ehYtWtTeVWk1ffr0Yc2aNVRVVfHZZ59x6aWXsmDBgvau1hHbs2cPN910E3PnzsVisbR3dSSpTcnY1HnI2CQdS2Rs6jw6W2zqlN0y4+Pj0TQtaBSaoqIikpOT26lWh66hrs2dR3JyMsXFxQHrPR4P5eXlAWVC7aPxMdrSDTfcwDfffMP8+fNJS0vzL09OTsblclFZWRlUt0Ope1NlIiMj/5+9+w6PozobPvyb2b7SqvdiFffebWwwGNO7DYFAwNTACyEJnZeShPCF0N9QklBCQu8kQBLAgAFjuhvuvUmW1XvZ1dY53x9rrb2WbMu2ZFnyc1/XXtLOnJk5Z7X7aJ6dM+d067c0VquVAQMGMH78eB544AFGjx7NE0880evbtWTJEqqqqhg3bhxmsxmz2cz8+fN58sknMZvNpKen9+r29SSJTRKbJDYdOIlN3Udik8QmiU0HrrfFpl6Z3FmtVsaPH8/nn38eWWYYBp9//jlTpkzpwZrtn4KCAjIyMqLa0dTUxIIFCyLtmDJlCg0NDSxZsiRS5osvvsAwDCZPnhwp89VXXxEIBCJl5s6dy+DBg7u1a4FSil/+8pe89957fPHFF+26OIwfPx6LxRLVvvXr17Nt27ao9q1cuTIqEM+dO5e4uDiGDRsWKbPrPtrKHOq/tWEY+Hy+Xt+uE044gZUrV7Js2bLIY8KECVx88cWR33tz+3qSxCaJTRKbDpzEpu4jsUlik8SmA9frYtN+DxVzmHjzzTeVzWZTL774olqzZo265pprVEJCQtQoNIeD5uZmtXTpUrV06VIFqD/96U9q6dKlqri4WCkVHtI3ISFB/fvf/1YrVqxQ55xzTodD+o4dO1YtWLBAffPNN2rgwIFRQ/o2NDSo9PR0NXv2bLVq1Sr15ptvKqfT2e1D+l533XUqPj5effnll6q8vDzy8Hg8kTLXXnut6tevn/riiy/U4sWL1ZQpU9SUKVMi69uGhj355JPVsmXL1Mcff6xSU1M7HBr2tttuU2vXrlV//etfu33o2zvuuEPNnz9fbd26Va1YsULdcccdStM09emnn/bqdu3JrqM+KdX32ncoSWyS2CSxqetIbOo6EpskNkls6jqHc2zqtcmdUkr9+c9/Vv369VNWq1VNmjRJ/fDDDz1dpXbmzZungHaPyy67TCkVHtb3t7/9rUpPT1c2m02dcMIJav369VH7qK2tVRdddJGKjY1VcXFx6oorrlDNzc1RZZYvX66OOeYYZbPZVHZ2tnrwwQe7vW0dtQtQL7zwQqRMa2ur+sUvfqESExOV0+lUs2bNUuXl5VH7KSoqUqeddppyOBwqJSVF3XLLLSoQCESVmTdvnhozZoyyWq2qsLAw6hjd4corr1R5eXnKarWq1NRUdcIJJ0QCVG9u157sHqT6WvsONYlNO0ls6loSm/pW+w41iU07SWzqWhKbDp/2aUoptX/X+oQQQgghhBBCHG565T13QgghhBBCCCGiSXInhBBCCCGEEH2AJHdCCCGEEEII0QdIcieEEEIIIYQQfYAkd0IIIYQQQgjRB0hyJ4QQQgghhBB9gCR3QgghhBBCCNEHSHInhBBCCCGEEH2AJHdCCCGEEEII0QdIcieEEEIIIYQQfYAkd0IIIYQQQgjRB0hyJ4QQQgghhBB9gCR3QgghhBBCCNEHSHInhBBCCCGEEH2AJHdCCCGEEEII0QdIcieEEEIIIYQQfYAkd0IIIYQQQgjRB0hyJ4QQQgghhBB9gCR3vcyLL76IpmksXry4p6vSJaZPn86IESM6VbalpYW0tDRee+21/T5OUVERmqbx6KOP7rXcxx9/TGxsLNXV1ft9DCGOFBKHJA4JcTiS2CSxSfTC5K7tg2u32yktLW23fn8+CB1tq2la5JGUlMTEiRN5/vnnMQwjUu7yyy+PKrfrw263R8q1fVg6erz55pvtjr927VpOPfVUYmNjSUpKYvbs2d32AdrXB/n3v/89mqZRU1MTtfy///0vxx13HGlpaTidTgoLC7ngggv4+OOP93isb775JtLu3fe3P5544glcLhcXXnjhHstcffXVaJrGmWeeeUDHOPXUUxkwYAAPPPDAgVZzj/raPx04tO/Zw4nEoa4hcahjEoc6b+HChfziF79g/PjxWCwWNE3rsFxraytXXXUVI0aMID4+ntjYWEaPHs0TTzxBIBA4xLXuPhKbuobEpo5JbOocwzB48cUXOfvss8nNzSUmJoYRI0Zw33334fV625V/+umnOf/88+nXrx+apnH55Zcf1PHNB7V1D/L5fDz44IP8+c9/7tL95uTkRN601dXVvPzyy1x11VVs2LCBBx98MFLOZrPx97//vd32JpOp3bKLLrqI008/PWrZlClTop5v376dY489lvj4eO6//35aWlp49NFHWblyJQsXLsRqtXZF8w7Ko48+ym233cZxxx3HnXfeidPpZNOmTXz22We8+eabnHrqqe22MQyDX/3qV8TExOB2uw/42IFAgCeeeIKbbrqpw9cYYPHixbz44otR/zwOxP/8z/9w6623cu+99+JyuQ5qX31Zb3jPdjeJQ4eexCGxq48++oi///3vjBo1isLCQjZs2NBhudbWVlavXs3pp59Ofn4+uq7z3XffcdNNN7FgwQJef/31Q1zz7iWx6dCT2CTaeDwerrjiCo466iiuvfZa0tLS+P7777nnnnv4/PPP+eKLL6K+iHrooYdobm5m0qRJlJeXH3wFVC/zwgsvKECNGTNG2Ww2VVpaGrX+uOOOU8OHDz+gfXe0rdvtVjk5OSomJkb5/X6llFKXXXaZiomJ2ef+tm7dqgD1yCOP7LPsddddpxwOhyouLo4smzt3rgLUs88+G1nW1v5FixZ1tlkHVLd77rlHAaq6uloppVQgEFBxcXHqpJNO6rB8ZWVlh8uffvpplZycrG644Yao/bXp7N/r3XffVYDatGlTh+sNw1BTpkxRV155pcrLy1NnnHFG1Pr9+VtUVlYqk8mk/vGPf+yz7P7oqr/doRIKhVRra+se13f2PdsXSRySONQRiUNdb19xqKKiQnk8HqWUUtdff73a39OaX/7ylwpQ5eXlB1XPw4XEJolNHZHY1PX2Fpt8Pp/69ttv2y2/9957FaDmzp0btbyoqEgZhqGUUiomJkZddtllB1W3Xtcts81dd91FKBSK+qZoT4LBIH/4wx/o378/NpuN/Px87rrrLnw+3z63dTqdHHXUUbjd7oO6/O92u/H7/Xtc/69//YszzzyTfv36RZadeOKJDBo0iLfffnuv+66vr2fSpEnk5OSwfv36A67j3tTU1NDU1MTRRx/d4fq0tLR2y+rq6vjNb37D//t//4+EhIROH+vTTz/F6XRy0UUXEQwGAXj//ffJz8+nf//+HW7zyiuvsGrVKv74xz92+jhKKa655hqsVivvvvtuVFtGjRrFv//9707vq6v4/X5+97vfMX78eOLj44mJiWHatGnMmzcvqt75+fmcc8457bb3er3Ex8fzP//zP5FlPp+Pe+65hwEDBmCz2cjNzeX2229v9/7XNI1f/vKXvPbaawwfPhybzbbXriQH857tKyQO7SRxSOJQm0MZh9LT03E4HAfc1vz8fAAaGhoOeB+HI4lNO0lsktjU5lDFJqvVytSpU9stnzVrFhDuYryrvLy8PXYpPxC9NrkrKCjg0ksv5bnnnqOsrGyvZX/+85/zu9/9jnHjxvHYY49x3HHH8cADD+y1X/KutmzZgslkavfhq6mpafdoampqt/29995LbGwsdrudiRMn8umnn0atLy0tpaqqigkTJrTbdtKkSSxdunSPdaupqWHGjBlUVlYyf/58Bg8e3Kk2tfF4PB22w+PxRJVLS0vD4XDw3//+l7q6uk7t+7e//S0ZGRlRH6J9+eCDDzj77LM5//zzefXVVzGbwz2Hv/vuO8aNG9fhNs3Nzfzv//4vd911FxkZGZ06TigU4vLLL+fll1/mvffe49xzz41aP378eL777rtO17urNDU18fe//53p06fz0EMP8fvf/57q6mpOOeUUli1bBoQDzCWXXMKcOXPa/S3++9//0tTUxCWXXAKEu3ycffbZPProo5x11ln8+c9/ZubMmTz22GP89Kc/bXf8L774gptuuomf/vSnPPHEE5ETn90dzHu2L5E4tLMOEockDrU5VHHoQPj9fmpqaigpKeG9997j0UcfJS8vjwEDBnTZMQ4HEpt21kFik8SmNj0dmyoqKgBISUnZ/8bvj4O67tcDdr1su3nzZmU2m9Wvf/3ryPrdL2EvW7ZMAernP/951H5uvfVWBagvvvgiatshQ4ao6upqVV1drdauXat+/etfK0CdddZZkXKXXXaZAjp8nHLKKZFyxcXF6uSTT1ZPP/20+s9//qMef/xx1a9fP6Xruvrggw8i5RYtWqQA9fLLL7dr72233aYA5fV627W/vLxcDR8+XBUWFqqioqL9eh3bLsHv67FrF4Hf/e53ClAxMTHqtNNOU3/84x/VkiVLOtz/8uXLlclkUp988olSqn0Xhl1f87a/17/+9S9lsVjU1VdfrUKhUKRMIBBQmqapW265pcNj3XrrraqgoCDyGu2ry0EgEFA//elPlcPhiNRvd/fff78C9tiV4kB0pstBMBhUPp8vall9fb1KT09XV155ZWTZ+vXrFaCefvrpqLJnn322ys/Pj1zef+WVV5Su6+rrr7+OKvfMM88oIKrbAKB0XVerV6/eZ1v25z3bF0kckji0O4lDOx2qOLS7znTLfOONN6LeWxMmTFArVqzY72MdriQ2SWzancSmnXoqNrU58cQTVVxcnKqvr99jma7oltlrB1QBKCwsZPbs2fztb3/jjjvuIDMzs12Zjz76CICbb745avktt9zCo48+yocffsjxxx8fWb5u3TpSU1MjzzVN44wzzuD555+P2t5ut/Pf//633fF2zcb79evHJ598ErV+9uzZDBs2jFtuuYUzzjgDCN/oDeEbkHfXduNra2tr1Prt27dz8cUXA/DVV1+RnZ3dbtvOuOaaazj//PPbLX/55Zd55ZVXopbde++9DBkyhKeeeopPPvmEOXPmcPfddzN27Fhee+01hg4dGin761//mtNOO42TTz65U/V44403uPTSS7n22mt58sknoy5P19XVoZQiMTGx3XYbNmzgiSee4I033ujw9dud3+/n/PPPZ+7cuXz00UdMnz69w3Jtx6qpqemwO0V3MZlMkZuhDcOgoaEBwzCYMGECP/74Y6TcoEGDmDx5Mq+99hrXXnstEH6d5syZw+233x55/d555x2GDh3KkCFDokbhmjFjBgDz5s2L6jpw3HHHMWzYsH3W80Des32VxCGJQxKHeiYOHYjjjz+euXPn0tDQwOeff87y5csPaiCLw5nEJolNEpsOn9h0//3389lnn/HUU0/tVzfcA9GrkzuA3/zmN7zyyis8+OCDPPHEE+3WFxcXo+t6uy4XGRkZJCQkUFxcHLU8Pz+f5557LjJk78CBAzt845pMJk488cT9rm9SUhJXXHEFDz74INu3bycnJydyv0BH/dvbhkzd/Z6C2bNnYzabWbt2bacvs3dk4MCBHbbjm2++6bD8RRddxEUXXURTUxMLFizgxRdf5PXXX+ess85i1apV2O123nrrLb777jtWrVrVqTps3bqVSy65hPPPP3+vI3sppdotu+GGG5g6dSrnnXdep471wAMP0NLSwpw5c/YYtHY91t76QLe2ttLY2Bi17GD+Fm1eeukl/u///o9169ZFDdFdUFAQVe7SSy/ll7/8JcXFxeTl5fHOO+8QCASYPXt2pMzGjRtZu3Zt1D/jXVVVVUU93/0Ye3Ig79m+TOKQxCGJQ4c+Dh2I9PR00tPTAfjJT37C/fffz0knncTGjRu75HU73EhsktgksannY9Nbb73Fb37zG6666iquu+66A9rH/ui199y1KSws5JJLLuFvf/vbXocP7eyNijExMZx44omccMIJHH300d3yjURubi5ApC9w27dpHdW/vLycpKSkdt+4nHvuuTQ0NHQYrA+FuLg4TjrpJF577TUuu+wyNm/ezIIFCwC47bbbOP/887FarRQVFVFUVBS5Wb2kpKRd///MzEymTp3KRx991OH8JklJSWiaRn19fdTyL774go8//pgbbrghcpyioiKCwSCtra0UFRW1699/yimnEBMTw8MPP9zhXCNt2o61t37Rb731FpmZmVGPg/Xqq69y+eWX079/f/7xj3/w8ccfM3fuXGbMmBE1jxDAhRdeiMViiUxY+uqrrzJhwoSoewoMw2DkyJHMnTu3w8cvfvGLqH12NiE7kPdsXyZxSOKQxKFDH4e6wk9+8hNaWlp6ZHCIQ0Fik8QmiU09G5vmzp3LpZdeyhlnnMEzzzxzAK3ef73+yh2Ev5l69dVXeeihh9qty8vLwzAMNm7cGHVJvLKykoaGBvLy8g5lVYHwzcdA5JuC7OxsUlNTO/zQLly4kDFjxrRb/qtf/YoBAwbwu9/9jvj4eO64445urfPeTJgwgZdeeikSeEtKSnj99dc7nDdo3LhxjB49OnLjK4S7VXzwwQfMmDGDU089lfnz5zN8+PDIerPZTP/+/dm6dWvUvrZt2wbQ7kZfCN+AXVBQwGOPPcaNN94YWd4258iZZ57J+eefz3vvvRe5IXlXW7duJSUlZY/f5kA4CM6dO3eP6w/EP//5TwoLC3n33Xej/tnec8897comJSVxxhln8Nprr3HxxRfz7bff8vjjj0eV6d+/P8uXL+eEE07o0pGYDuQ929dJHJI4tDuJQ2HdFYe6QluXv92vMPQlEpskNu1OYlNYd8emBQsWMGvWLCZMmMDbb7/d4WvZHfpEcte/f38uueQSnn32WfLy8qJevNNPP5277rqLxx9/nGeffTay/E9/+hNApE93d6iurm73xi8tLeX5559n1KhRUd9inHfeebz00kuUlJREvrX6/PPP2bBhAzfddFOH+//tb39LU1MTd955J/Hx8d16qdfj8bB8+fJ2E4sCzJkzByDybch7773Xrsybb77JW2+9xcsvv0xOTk679fHx8XzyyScce+yxnHTSSXz99ddRQ/pOmTKFL7/8MmqbGTNmdHisa665hry8PO6++25GjhzZbv2JJ57Im2++yfnnn8/s2bN57bXX0PXoi9hLlizpsK276qpvonbV1pdcKRUJNAsWLOD777+PGgK6zezZszn33HO57bbbMJlM7UY3u+CCC/joo4947rnnuOaaa6LWtba2YhgGMTExB1TXA3nP9mUShyQO7Uri0E7dGYc6q6amhuTk5HYncG0TbXc0EmNfIbFJYtOuJDbt1J2xae3atZxxxhnk5+fzwQcfHNIeCX0iuQO4++67eeWVV1i/fn3UNxqjR4/msssu429/+xsNDQ0cd9xxLFy4kJdeeomZM2dG3Si8P4LBIK+++mqH62bNmkVMTAy33347mzdv5oQTTiArK4uioiKeffZZ3G53u64Cd911F++88w7HH388N9xwAy0tLTzyyCOMHDmSK664Yo/1eOSRR2hsbOT666/H5XJFhnftah6Ph6lTp3LUUUdx6qmnkpubS0NDA++//z5ff/01M2fOZOzYsQDMnDmz3fZt30Kddtppe7yMn5KSwty5cznmmGM48cQT+eabbyI3QZ9zzjm88sorbNiwgUGDBgHhm7E7+jDfeOONpKend1iPNjNnzuSFF17g0ksvJS4uLuqfWlVVFStWrOD666/vzEuz355//vkO50a54YYbOPPMM3n33XeZNWsWZ5xxBlu3buWZZ55h2LBhtLS0tNvmjDPOIDk5mXfeeYfTTjutXReZ2bNn8/bbb3Pttdcyb948jj76aEKhEOvWrePtt9/mk08+OeCTmgN9z/ZlEockDrWROLRTd8ah4uLiyMAWbVd27rvvPiB8Vart/ppXX32VZ555hpkzZ1JYWEhzczOffPIJc+fO5ayzzooMoNBXSWyS2NRGYtNO3RWbmpubOeWUU6ivr+e2227jww8/jFrfv3//qOT4v//9L8uXLwcgEAiwYsWKSBw7++yzGTVq1P5V4KDG2uwBexsqtW343V2H+VUqPEzsvffeqwoKCpTFYlG5ubnqzjvvbDdU++5DBO/J3ob5BdTWrVuVUkq9/vrr6thjj1WpqanKbDarlJQUNWvWrD0Ojbtq1Sp18sknK6fTqRISEtTFF1+sKioq9tn+UCikLrroImU2m9X777+/z/orFT3sbUd2H5Y3EAio5557Ts2cOVPl5eUpm82mnE6nGjt2rHrkkUfaDU27r/216eg137Rpk8rMzFRDhw6NlPf5fColJUX94Q9/2Gfb9jXM766eeuopBahbb701suzpp59WTqdTNTU17fNY+6Ptb7enR0lJiTIMQ91///2R13js2LHqgw8+UJdddpnKy8vrcL+/+MUvFKBef/31Dtf7/X710EMPqeHDhyubzaYSExPV+PHj1b333qsaGxsj5QB1/fXX71ebOvOe7YskDkkc2heJQ9G6Kw7Nmzdvj2057rjjIuUWLVqkzj//fNWvXz9ls9lUTEyMGjdunPrTn/6kAoFAp493uJPYJLFpXyQ2ReuO2LSvqTR2n+pgb5+ZF154oVPH3JW2o8JCHPb+8Ic/8MILL7Bx48bIpfnuMHbsWKZPn85jjz3WbcfoSjfddBP/+Mc/qKiowOl09nR1hOjTJA51TOKQED1LYlPHjsTY1OtHyxRHjptuuomWlhbefPPNbjvGxx9/zMaNG7nzzju77Rhdyev18uqrr3LeeecdMUFLiJ4kcag9iUNC9DyJTe0dqbFJrtz1MX6/PzJ88J7Ex8cfUXOQ9UVVVVV89tln/POf/+T999/nxx9/PCJHqBSHJ4lDRwaJQ6K3kdh0ZDjSY1OfGVBFhH333Xf7vAH6hRde4PLLLz80FRLdYs2aNVx88cWkpaXx5JNPHlFBSxz+JA4dGSQOid5GYtOR4UiPTXLlro+pr69nyZIley0zfPjwLh+eVggh2kgcEkIcjiQ2iSOBJHdCCCGEEEII0Qccdt0yDcOgrKwMl8vVLbPFCyF6llKK5uZmsrKy2k2MejiT2CRE3yaxSQhxONrf2HTYJXdlZWXk5ub2dDWEEN2spKSEnJycnq5Gp0lsEuLIILFJCHE46mxsOuySO5fLBYQbEBcX18O1EUJ0taamJnJzcyOf9d5CYpMQfZvEJiHE4Wh/Y9Nhl9y1dSmIi4uTICVEH9bbug9JbBLiyCCxSQhxOOpsbOo9ncqFEIetQCDQ01UQQoh2JDYJIQ5H3RmbDrsrd0KInrF582bq6upobGyMejQ0NBBrj+Gmq3+FZ3k1ylD87I4rWb11Pc0+N40+N3lpBXz19udkH9N77lMRQvQOe4pNjY2NuFwubrnllkjZWbNmsWrVqsj6ESNG7HPoeyGEOBCHa2yS5E6IXk4phdvtpr6+nmAwSEFBQWTds88+S1lZGfXVddSWVlFXWk1dbR2NATdZiRn86Yz7WEIrm9D50zOX4m+s7PAY/RM1bvP9kbYOP+VlLRTXG5H1mncjT895gltzbiYhX+YHEkLsOzaVl5dTX19PfX09DQ0Nkd/z8vL48MMPI2VPOukktm7d2uEx+vfvH3UCVVxczKZNmyLPGxsbu6FlQojerK/HJknuhDhM+P1+amtrqauro7a2NvJwuVz89Kc/xfCFCNa2csFPL6Bo81YavS00eptp9LVgGCEA4jIGcPbldzBUX8Rs02c89OctbG3oeCrLoGczY+xnM2bH8+8S3GxVGvF2jXibRoJdI94O8TaNbFd0D+6nzrATNMLr4trKWv7G940zmYIkd0L0JfuKTW3OP/98iouLIydDDQ0NBINBAMaPH8/ixYsjZR966KE9nhR5vd6o57m5uQSDQeLj44mPjychISHye3Z2dlTZp556KlI2Li6OhISELnoVhBCHG4lNHZPkTohusnXrVmpqaqICTk11DbWV1WTEpXLjWVcT8gSom7+do576CdXN1R3uZ0KWzk/XXoMOWIEVq5o7TNgsOgwxbeEV282RZReOsNDgVSTYNRLtGokOLfJ7ijP6xtz5l8d0um1H5bQPHSWZdiYMHNzpfQghekZHsantkZ2dzZ133hkpm5uby/bt2zvcz4QJE6JOoJYsWdLhSZHFYsFkMkUtu/DCC2loaCAhIYHExEQSExMjv6ekpESVnT9/fqfbdtRRR3W6rBDi8CKxqWtIcifEfpg3bx5VVVVUV1dTWVlJdVU1lSXlVG4tI8+WwT2n3kYVBt/i5d7Hf4LP5+5wP+MzdX4b+wQACXZwmZupBjQgyaGR7NRI3vFzaEr0VbMnT7OjFFGJWqJDw2FuP5LS/SfYD6idtYkW4pqDVKVYqUq10eI0Y+gQNGuwyzE8njiUoRMTU8/33/+U35gdB3Q8IcTB2TU27f5zyJAh/O1vf4uUHTt27B67BI0fPz7qBMpqtQLh2JKUlERycnLkMXTo0Khtn3zySZRSUSdDiYmJOByO9rHp/vu7qulCiMOYxKZDT5I7ccT717/+RWVlJVWVVVRVVlK5rZzyjdupqa8lN7WASefczjoC1GrVfP/YLwn6Wjvcjz9TZ4j9K4YAxwJvxLfS4I1O1JLs4Z/9E6MTti8viyHGqpFgB30fQ92eOcjSqXYFddhcEENVihXDpIFqn5wBuN3xWC1eNmyYQl1dLs0uK27DiTvZQb0tDq/HSpOKYVtyRvuD7HKxb2r6SkJYMLUvJYQ4AG2xqaOTopEjR/Lmm29Gys6aNWuPJ0Uejyfqeb9+/WhoaIg6GWo7Oerfv39U2S+//JKYmBgSEhLQ9b0PsH3mmWceYEuFEL2JxKbDmyR3ok/64IMPKCsro7y8nLLiUsqLt1O2rZTK2mqyUvIZfO6dFGnVDNS289Zjf8DtDXa4n1jLNh6w7xzN6LRcP56AiVSnRlpM+JHq1EmL0ciNj06aVlwX2+n65sa3D0ytdp3KVBs1SVa8Nh2/VUfp7RO/4qLRxMTW4vW6KC0dis/nIKSbCWk62xvTqA+68FjtrMkqaLdtuJE7fo7sdHU79N2AkfiC4LQe3H6E6MvaYlNFRQXl5eVRP8eMGcP7778fKfvzn/+choaGDvdjs9mink+ZMgWPx0NqaippaWmkpaVFfs/NzY0qu2LFik7Xd/dthRB9k8SmvkOSO9ErKKVYsGABpaWlbN++ndLSUkrXF1NeUkZZSSkFKflcfc5v+Rwfn+Oh6ImL8e1242ubZGslL9sviTz3DABf0LxLwqaTuiNxy3JFJ1NzLu78fWm7anSZWT8gBlNI4bOaaHVGX99yuxMo3T6Umpp+6LpBgxaP0+tlky+XYKUJSyjIZ8MmdrzzXXO2Hox1pmAAnwmcPVcFIQ653WNT25dKbSdGw4cPj/oW+9JLL6W+vr7Dfe1+g/2pp56Kz+fr8KQoKysrquycOXO6vG1CiN5LYtORS5I70aN8Ph9lZWWRhK2kpIRt64vYtm4LaXoi10+9hjUYLCPE44/PJODzdLgfm6mYc+1LOHfH8wsKg3iDZjJjNTJiNTJdevhnrEbWbiM/vnHe/qUj2zPteG06zbFmWmLN+C3hro6GoVNT0w+POwEFuFuS8Hji8fliCHk0yrcmsyU1h5BPZ31MXvROY4Eh+1WNQyajajvZFdsYULQWV0sjbmcsGdVlaMrAZBhRZZ3HvE142BcherfdY9P27dsjj9zcXB577DEgfL/HaaedtsdvsXfvLnTiiSfi9XrJzMwkIyMj6ufuJ0VvvPFGt7RNCNF7SWwS+yLJnehWTU1NFBUVUVxcTFFREXarjYsnzcS9pJLSTXUc/cRZeLzNHW47Ik3nuRkfMgb4GbA8x0eL30S2K5ygZcZqZLo0MmJ1cuOir7C9fX7nE7biHAc+m05TrJnmWDNKA6VreDxxlJUNxm5zU1ExALujmRZ3EsWeXNbF5aH5FY3eWCpsyeEdmYD0A3qZuk1KbQUDt64haA7fpzd67WKcnhaUpmEN+NGVsY89RKtK8LEtpYXyBJ3MWjsLh9YRNCl8VoObhh+PebfuGEIcrnaPTQ6Hg5///OeR9VlZWdTV1XW47YgRI6KeT5o0iZaWFrKzs8nKyiIzMzNyYrR716G333676xsjhOgzJDaJgyXJnTgozc3N1NTUUFBQgDIUyhvk4nMuZOWKFRQ3VdKyW+I2PFXn6l/chhNItUP/ODcbApATp5ETp5MTp5PtCv/ePyk6Yfvkkv3rErlyqIvaRAshc/S3U01NKbS0JFFbm0t9fSZ19fF4bFaKtSxWJRTuLBgDDNzxe7/9OnSXG7B1Dam1FeRv34QlGCC9pvyA9vPjoAaqEnw0xwQwhTQ89hAxXhMhHdISfYy0hygP6hzvCrCgxczRsUECBmRaFZoGQQXHKbDpoBScueufyP0Bft9tOBw5XdNoIQ7CrrGpzaWXXsrKlSspLi5u1/1o+PDhUSdQ2dnZuN1ucnJyIo/s7GxycnLa3dj/ySefdG9jhBB9hsQm0d0kuROdsnTpUtavX8/GDRvZsGQ1GzduYsO2LdS767Gl5HLrNedSqJVzpflj1qxsYXXVzitCyQ6NvASN/AS93bD+314ZQ6y1/RD+e9MUa2LdQBfNrui3r1Iaq1aeQIs7gS1J2WgVJtarfmxK3+1GtPgdj+j5JQ+J1Jpypi6Zh6ulkdTaCsw7Jh/vrFZriG9H1bJwUAi/xaDVFmJ6op8FbjNTY4NYNEWCSbHYY2a4PcTRsUEUsNhjIsOsuNRq8EWzmf5Wg/52g5ACA7B08PLPTAy0W2bWwg9oN+gmAwbcIYmdOOTaYtOmTZuiHpWVlYwYMYKVK1dGyi5fvjzqhv3k5GTy8vLIz89vN3T2t99+S2xs7H7FJiGEaCOxSfQUSe4EEO7DvWHDBtauXcuaFavwVLdwQ78L2NTs5RHq+PL5X+OuLu1w28zgdu6zvBB5fv8MGwrIT9DJi9dx2fYcgNrWKaA62UpVqpWWGDNupwk0DaU0yssHsm3bSDw4idGbqfMnU1KeyWqtgBpXws6dacDog38tOiOnbCsTl39DQ1wSsZ5mBm5dg6YUumo/uXhHVhY28s3IJgI6+C07E+GpsQGqgzozXAFCaBRYQ2wP6GRZDFw7xmCZQviq2a5x/cyE6ERsQkx00jh5l+cnx+0cGdSk0W7qAl23YbEkEgw20a/fNcS5RmCzZRATU4iuS7dLcWjtGpvWrl2L3+/nj3/8Y2T9pZdeyqpVqzrctqWlJer5/fffj1KK/Px88vLycLlcezzu3tYJIYTEJnG40pTq5NnoIdLU1ER8fDyNjY3ExcX1dHX6tD89/Cifvf8Jq9etpaShHLXL/VexVmi6wxX5Zujn/2llfa3BgCSdAYl6+GeSTv8knQT7vr892tLPQUO8hVa7iYBFw6vsNDWlUVnRn5Bhxu1zUa7lsKzfQDalHfqrP2k1ZYxb+QNK00itqyCjqpTOfCdWkurBZzUwGRqWbDf+dDfZiQE+qbfg0zSuSPaRZFZYNYUG+JVGjK6w7jbzwe7J2oGKjR2C2RxPfPxYYpyFmM3xJCVNw2SyoZRC07TIz57SWz/jvbXevdFjjz3Gl19+yZo1a9iyZQvGLgP3xMbG0tTUtDM2/fznrF+/ngEDBkQ9+vfv326ENyH2prd+xntrvXsjiU2iJ+zvZ1yu3PVRwWCQ9evXs3z5cpYvXcaP8xdSvHUbk678E+s1N3+wvMCXb89nzoadV3HibTA01cTQFJ1ByTpBAyw7Luv8/WzHXo/ns+qsHOqiMc4cueJWUjIcny8GUCxtmUyRJYvlSYN2bpSy49FNnK0tTFz2DfnbN5FSV9npq2pr8pqoO7uW4ioHF2V6yErxUR3U2OIzMc4ZJNYUTsZaDBizhxm7J8d03N0yho7rsKdcKyP9HOLjx2O1pWC3ZxPnGtFxwU5o+4cjXTlET9o1Nq1YsYLly5dTUlLCypUrI+/NefPm8d///jeyTXx8PEOHDmXo0KEMGjSIYDCIxRIeJOjvf/97j7RDCNG3SGwSfcV+J3dfffUVjzzyCEuWLKG8vJz33nuPmTNnRtYrpbjnnnt47rnnaGho4Oijj+bpp59m4MCBe96p6BKGL8Qj9z3E62++wZqt6wmG2t8z9VVoNhmx4ctGvrEWTulvZmhq+F64jFhtryf+W/KclKXb8Nl3ZjSVlYXU1mVT3ZDLkoZhLEnY0TdcA/I63s/BMgf8DChex9GLviCxsWafV9hKU1rZlm6wbWADXovBibFBchP9rPLrlAR0Lkz0EwJsGugajGnbMHPnPHk5VkWOdWcirGlEukl2htWaRn7etaSln4FJt2M2h2cO7+mraH2JxKbD2//93//x+uuvs3r1anw+X7v1lZWVZGRkAHDVVVdxyimnRE6aMjIy5HMiei2JTYc3iU2ir9nv5M7tdjN69GiuvPJKzj333HbrH374YZ588kleeuklCgoK+O1vf8spp5zCmjVrsNvtXVLpI5nX62XZsmUsWLCAH+Z+w6LvF/LzS5+gzLGQJ61/pfIzLys2+YFw18qRaSZGp+uMzjAxKl0nybEzCJ0zxNJu/0W5DrblOAiYw3O3VVT0p2jrWLwhB/5SK0vNA1mRs8s/nIwdjy5y+ufvkFtWhMvdhIbC0LQ9XnHbluZhe/8AKf2aGZPXwqfNFpa1mrk3q5V36iyMcYaYEBPamazt5nj7/k0DAKBpVoYNfYiUlOPxeLbidPbHbD6wic3D+5N/Cl1FYlPPaotNCxcuZNGiRSxevJgFCxZEupCUlpby448/AuHuSyNHjmT06NGMHj2aUaNGkZSUFNnXOeec0yNtEKI7SGzqWRKbxJHmoO650zQt6hsopRRZWVnccsst3HrrrQA0NjaSnp7Oiy++yIUXXrjPfUrf8fbmz5/P66+8xjcfzWdd5WaM3UZY/OJSJ8cXhPP0ZRUhttQbjE43UZCooe8heVg7MBaP00RDnJlA0MaqlSeyzchDV4pGRyxzRk7plrac/ekbJDbUkNxQg2kPI0VuzWlm9aAGTstspdivc5bDwGQ10E3ht2pQ7RyxsSskJU2jf+HNBIPNxMWNwmyWm5W706H4jEtsOjTmz5/PG2+8wcKFC1m5ciXBYDBq/RdffMHxxx8PwLJly9iyZQujR4+moKCg3QS6QvQ0iU19h8Qm0Zf06D13W7dupaKighNPPDGyLD4+nsmTJ/P99993GKR8Pl/UZfCmpqaurFKvEgqFWLlyJV9//TWnDJ1Gw2eN3EAx/Zc+xmufLouUS4vRmJRtYmKWiYlZOuOzdvYPHJNhYkzGzueb85zUJ1jwOE00BePYsnkiDf4kvlJH7ZzTzQqM75o2HL3wMwYUrSW1rgptD/eXbR9eS/oJDThdAZIsqt1gImOAWTt+H0/7BLAziV1y8nSSEo8mNfUkLJYETKZwN0i5UnZkkth0cHaNTeeccw79+oUnfly5ciXPPvtspFxaWhqTJk1i4sSJTJw4kfHjdwaWMWPGMGbMmENddSEOaxKbDo7EJiHa69LkrqKiAoD09PSo5enp6ZF1u3vggQe49957u7IavYZSinXr1vHpp5/y8dsfMH/xd7T6PQD87Uw7V4+38j2wYVCIrBYrk7NNTMw2kRvX8b1xXx2VRMCiYQ0oFq89haaWFMrq0/gmeRS11oRwEjfy4Oo8eNNKzvz8HVrtDuy+VkxG+66N1aOryT6uhbhkLzYdAoqo0SHH7Fa+s/mWxZJMasoJpKWdis2WicWahNWSLAmb2CeJTfunLTbNnTuXuXPn8tVXX0VOIO12O1dffTUAJ598MrfddhuTJ09m4sSJ5ObmyudRiP0gsWn/SGwSYt96fLTMO++8k5tvvjnyvKmpidzc3L1s0Td8+/pnzLz2Z9Q0V0ctd1lhaq6J9NidQWhQsomHT4oevWPpiDjqEy2oHcGqqGIYd9v+EF5po30GtR/yt23g2IVzSa8p73B97IQqMtO8pKa24rMYuA2NNMuee/daOxFPnc7+5OZejtNZQIxzABZLnMypJnrUkRqbfvzxR8455xy2b98etdzlcjF16tSok9BBgwbx8MMPH+oqCnFEk9gksUmIvenS5K5tNKHKykoyMzMjyysrK/d4ydtms2Gz9e2T+I0bN/Leu+/hWOZjbt5Efml5mEmBxdS1NGMzwbQ8EycVmjmhwMzoDB2zHp0N1SZa2NA/Bo/DxLaSkSytO5ofg0PZpO8SzDPZL4kNNUxa9jXDNyzr8N63puNKCea4mRDb8X1xbcxAjGnft20mJR5N//634XINR9OkP7s4tCQ2dWzjxo28//77ZGdn87Of/QyAwsJCysrKsNlsTJs2jZNOOokTTjiB0aNHYzb3+PeBQvQpEps6JrFJiAPXpZ+GgoICMjIy+PzzzyNBqampiQULFnDdddd15aEOa0opli1bxpuvvsE/X3qbLbXFAEzONvHD4B0jK5o0vrnCyZgMEw5LdDK3bHj4qlyTJ4ntZUP51nwMX8RMDq/MY7+mGIhxN3H8d3PIrNpOQnN9u/Vp52wlPdGPbjUOahLttNTTyM6+iNjYwVikq6Q4zEhsCmuLTW+//Tb//ve/Wbt2LQCTJ0+OnEAlJCTwzTffMGbMGByOvc9vKYQ4OBKbwiQ2CdF19ju5a2lpYdOmTZHnW7duZdmyZSQlJdGvXz9uvPFG7rvvPgYOHBgZ0jcrKytqTpe+7KE/PMBzjz/D5rptkWVmHabnm5g1xBI1r9mU3PDLvz3TzpY8JzWt6Xy5fSZvp5wa3tAFDO78sUevXsAJ336IpkBXO++Fiy1oIvGYBpzxfhzx7ee+66yM9Jkkp0wnI/2sA96HEN1FYtPePfLIIzz//POsW7cussxsNjN9+nRmzZoVHZumdM9ouUIciSQ27Z3EJiG61n4nd4sXL44MHwtE+n1fdtllvPjii9x+++243W6uueYaGhoaOOaYY/j444/77FwtPp8Pq8XK5vu/53b3ArR//47NdUFsJjhzkJnzhlo4baCZBHv0laxvJyXitZv48cfT+VfyqRTZssP3yiV07rhTF3/B5KVfYQ5FD++bc3IJ25O8DI8LYjmAi2dZWReSk30xTmcBum6TLpSi15DYFM3n80V13frhhx9Yt24dNpuNM888k/POO4/TTjuNhISEnqukEEcAiU3RJDYJ0b0Oap677tBb5mtZvnw5f334SV7511v846oh/Cx1IwBfFwfZUm8wa6iFONvO7GrNwFjKM+2sXHs835mP4atBYzp9rIFbVjN043KSG2pIqa+KLB9wdhH2JB9m2/5Pxn301K+x2cI3H2uaaR+lheg6veUzvrveUu/ly5fz7LPP8vrrr7NkyRL69+8PwNdff82WLVuYNWvWYV1/IXpKb/mM76631FtikxAHpkfnuevrDMNgzpw5/OGm37Fg44+R5cXrVkFq+FuoaXlmpu24J25jgZONySksWnkW/3YcT5mWCsP2fZyCbRs44dsPSWysjSxLP347mYOa96u+JlMMI4Y/jtkch9NZgNWavF/bCyF6h7bY9PDDD/PVV19Flr/99tvceeedAEybNo1p06b1VBWFEEcgiU1CHHqS3HVCIBDgtVde5Q//+//YUlMEhO+jmzXEzLUTrEzP33nla0NhDCXZdr5ceSHP9bsgvPCove8/qb6Ky9/5a9SolYkDGsk9vxy9EyNRArhcIxgw4A4SEyZLV0ohjhCBQIDXX3+dRx55hNWrVwPhe1VmzZrFtddey/Tp03u2gkKII5LEJiF6jiR3+6BCig9/9x9+9aef0+I3cFnh2glWbphsJTsunEQ1xZpYMjqBd8qv4t3cM8Ibjt77fq9643ESmmrRlcIcGyDvjFJcWa2drtfUKV/hcGQfaLOEEH1AY2Mjv/rVr2hubsblcnHttddyww03kJ0tsUEI0XMkNgnRcyS524NFixYR/KebzZY/c4ntM/44w0JrIJzYxe8YHGXlUBffhibz+8zfhjfayxyiyXWVzP7X01h2DIDS/8xiTLYQzhTfPusyZPB9ZGaeh65bD7pdQojebdGiRUyYMAFN00hJSeG+++6jtbWVa6+9lvj4+J6unhDiCCWxSYjDgyR3uyktLeX6C6/h3998xKeXOLmkf/gl+vXknSM7fT4tmXfKrub9tNP2uq/z//sC+aWbI8+HXLAZe6J/n3UYPeo5UlJmHGALhBB9UWlpKTfffDNvv/02n376KSeddBIAv/71r3u4ZkKII5nEJiEOL5Lc7WAYBk8++gR3/PZOfH4fugZrqkOc1H/nS/TptFT+UP0nNur9IKfj/Zz49X8YULQWlzs8+Mnoa9buc3LwYUMfJSPjHLlXTgjRjmEY/PWvf+Wuu+6ipaUFXddZs2ZN5ARKCCF6gsQmIQ5PktwR/tbpgrMu4Lul3wEwJcfEU2fYGZMRHijl02npXKq/HS6c3vE+rn3lYVzuJgCGX7IRS0yw44JAYeHN5GTPxmKRIX+FEHtWWlrKFVdcwdy5c4HwBL5PPfUUY8aM6dmKCSGOaBKbxOFOKYW2r6srfdQRn9x99MGHXHj+T2n2urGb4dGT7Fw30YKuaXw2IZtLYl7f47YX/vvv5JYXATDyynWYLHse2bKw8GZycy7DbI7t6iYIIfqgOXPmcMkll1BXV4fdbufRRx/luuuuQ9flCr8QoudIbOpdDibJUUpheILoNhPBei9uHdjQgM1lRXdZsea6UIEQFR9uIVTaQuI5A7C6LNTXeqls9TNsaCpfzdnIxCGp/PDfjRSbIGFIEkVeP3/5vqhL27k/rjqmgGMHpZKdYAfgic830eDxc89Zwyhv9FLe6MXjC3LsoFQy4u0899VWshMdTMxP5JtNNTitJkbnJGCzmGjxBkl12dhU1UJmvJ3cJGePtavNEZ3cBao8/PO5P9DsdTMuU+e1cx0MSTFRlOPgl0kPsDhmbIfb/c+rjxDX0kjiOVvJy/Ducf8jRzxFWtop3VV9IUQfVlNTQ11dHePGjeO1115jyJAhPV0lIYSQ2LQfDE8ATBrKb+Df3kygzI2y6bgmZBBq9GGKt+Hb1IAKKZyjU9ttr0IG6FqHyZnhCxGs8/LwOyv4vqoZU9BgPCbewc9PsfEPfAxCJwGNhYSYjpmpmGlAUYFBDjoTMLOZ8HYNp+aRvbqeypJGfiDIW/ipRmHsT4OfKu94+bebdv5eXrM/e+wW//hmK//4Zmu75Sf+6asOSneff147hQn5SV2+X00p1bmJ1A6R/Z2F/UBtf3MdOesmA/CvNQHOGmzGatL4x9RJ3G15pF35GHcTv3jlYQBGXLoBsyPUrgzAUZM/JSamf7fVW4je7lB9xrtaT9T7X//6F2eddRZWq4yUK0R3k9jUeX01NnmWVtHyQzm2gniavyxBodDQMKc6cE3PxRRvJVTvo/5fG9lIiFIMjsJMM4oAEItGCSG8wGv4WEjH54p7MgYTqWjkYeLv7Hs0ddH7bb7/dEz63q+s7u9n/Ii7cufz+bhy1s95fPj7EBPuQnDeMAsb8mI4Nv+jDre59ZnfoLHnwVEKC26koOBX3VdpIUSf5/P5uOOOO7jrrrtITQ1/g3veeef1cK2EEEe63hqbQi1+fFub0J1mPIsr8SytIoiiBIPNGKSiUYnCAnxFgM0YbGm7TlW8PXpn1U3wTmW313lZJBnc87gNfYULODbGSU6sjSylE+sP0WzR0apbGTs9jxqPn7H9U9j2xhrex896DH41JoesZbU0o/ACj9DKcVgYiomtGCSgMRETClCAD/ChWESIj/ATApbuIeEeh4kfd6ybhIkSDMrp/utftW4faS57l+7ziEru/H4/xw4/loWbF7J1pYlvr3SiaRr/d9SpPGK7s135m/52D2YjxKifr0M3tf8Djx/3FgkJEw5F1YUQfZjf72fmzJl8/PHHLFiwgG+//faIvRFcCHH4OJxiU1tHs46OrwIhPEur2fjuev6Jn48JUHMITswPNzMKknF7AiyobIpaPjwrjtVl4WVZ8XZafUHqvXtPIE8Zns6IrHjG5SXiDxqMz09E1zT+8sUmThuRgaZBfkoMcXZLt7UHIHH0cYzedcGFO399a5fFx+9lHyOBy31BglWthFr8YChqX1kLgCUnFte0bEItATyLKwmUu0k8byCGL0TjB1sOuN5tV30B3sZHBYpfYMME1KD4gAAXY+3yxA6OoOTOMAzOO34WCzcvxGmB+2bY0DSNQUd/QJPZFVX25288RmJjLcN+thGrK/rNHxc3lrFjXsC82zZCCHEgDMPgiiuu4OOPP8bpdHLfffdJYieE6HE9FZuUUii/gW9zA77NDfhLmvH6QrxUWc+/8HMtNoZhohnFUkKHdffFf1w6AU8gxJT+ySTHhLuwtr2G3kCIH4vrmdI/GaXgmw3VXPriosi2L14xEbcvxMSCRCobvZTUe5hckExFk5dYm5mUWBtOq+mQ/7+447TeeY+lbjNjzd157p7z4LR2ZVxHZ0c/P2bn8719udAm5A4QavRhSY/Bu76OxjlbMac6uWBNbVS5VDSuIDx/tgoYaJauHYzoiEnubrzsV3zw3UeYdXj3AiczCsxkHPslu/ezvPWZ35AyrJ6cn1ZErdI0CzOOX3doKy2E6PPuuusuXn/9dcxmM++++y4zZszo6SoJIcQhi01KKYyWANXPrsCaE0vZskrOpGWP5R9kzwPZHYzsBAeP/XQMkwqSaPYGcO12Raqoxk2C00KC09olw+zbLSamDkgBwqeixw5Jo+jBMzosm+ayMzInAYDkWNtBHbcrhIwQJt20x+V7en3W160n15WLJ+gBYFnVMiZlTiLOGkcgFEDX9Mj2Ze4yllQuYVLGJFId4e7AZe4ynGYnpS2l1LTWMKPfDIJGEJNmorSllKARpNZby/yS+TQHmpk9dDYLKxZi1s00+5u5bPhlaLQfoKbCXYFFt5BgS0DTNJZWLcVusjM8ZTgAjb5Gmv3NbGncgm5AXkIBDdXb+e1bV3P5XJ0sLQZnRRMhk4mtZx1L9ic/4I6NoeSiy2j64mtSPG7SKyopzsvDHAySUVFBTEsL/t8/QU4XJ3ZwhAyo8s5rb3HBJeHruC/PtDN7tJV+0+bi13feCDxl8TyOWfw5wy7eiDU2+mrdccculykMhOgiMmjBTu+++27k3pWXX36Z2bNnd8l+hRD7T2LTTt0Zm0LuAP7iJho+3MLC2hZuwNNl+25z1+lDGJObyNh+CRTVuMlNcmK3RCcjfWkeNH/Izw/lP7C8ejlHZx1NmbuM/Lh8+if0RylFpaeSjJgMVlavJD8+nx8rf2R67nRsJhvVrdWkOdNQStHkbyLeFo8/5Oevy/6Ky+riiR+fOKRtiWlVFFYoKhI1EtyQ1KxYPFDDEoTAjktS5hDkV0JlIjTEamiGYlAplCbD+E2KBDdc/KWB1wL2wM59/+paE5UJgKaRWatotUFSE0zYZHDcSsWafhrbUjXO/85CZXo6iQ31ODytuGNicMfG8M209lf7DtY999yzz/ehDKiym00bN3HFVRcDcMsUKxeOsZNx7LyoMrc8+zuyxlWS8T/Rw7Mec8wCbNaUQ1ZXIcSRY/PmzVxxxRUA3HLLLZLYCSEOC10dm0LNfur+tYHGdXXUo3gHP2/jP6B95SU7Ka6NTgan9k/m8Z+OQQHpce3vXxqY3vFtNJ1J7PaWACqlWFu3lkZfI4n2RFZUr+Cs/mdR3FTMoMRB3Db/Nj4t/nSv+3dZXTT7mwGYkTuDX439FXnxeby9/m1eXfMqFpOFIUlDuH3i7by+9nWGJQ8jLy6PrY1buWX+Le325zQM/rH8WUJtdVbhAWMCB5HEakqhNA1z0CDTa9Ds0Jjk9bHEZqPWHE6Yx9f5uL6uCU+jBW+iwYfxDlY6rAwrVkzw+0hvUByT0sTaYhdxK+zEZnnJnVaPp9ZK/fYYAlUmYrO9WGODxPXz4mmy0rrJSvKAFrDByn/mk+hvJHGoG3+zmU0NucQ2uFE1Icy6gSneoCgrH0tciNhsP2tdAxh04X94k7MpIocgZhRwTINGbEkzifX1ZJaVs/Co8Kj5oVz4IlcBGlbg37MO+OUKD+RituC12EhobWm3rsERS3yrG33HPaGV2zeRkTvwwA/YgT5/5e6lq2/jvnf/RHqMxrzLnPQ7/kuUFr4Eavd6+OWL9zPsok3Y4nam9lOnfInDkXvQxxZCtCffjoctXryYiy66iPT0dObNm4fF0r03pQsh9k5iU9jBxqZQo4/yRxbjD4ZYQYgbD+DK3EtXTGRyYXK7q237q9nfTKwllkpPJZWeShJtiZzx3hkcm3MsQ5OG8uyKZ7l8+OW4rC7+vPTPoBQmwKTA0MIn46G9JEY2w0ChYUbh1TSMHWVNSmFSkB0MkhIKsd5q4cXyKgYGwueab7lieSg5kbRgiJAG1SZTu+OYlWKgP0CtSadBN+HfMVy+RSnshqJV17iztp7hzQGGH8R9hz/6HfwtIY5tsSa2O3SSfYrn19VSkNA93V97WjMxuHADUE8ciTTtsawfM9ZdRi79gqnM4Ls9lm8xOVgcN5wyWxofpBxHi9nJ28tv4S/9fsaj+Ve0K19QXsxHp04jMWnvc93t72e8Tyd3jetqiX+zkNaAosmnmD3tOVbE7bwR9LZnfsOoq9ahm8MvQZxrFBMnvndQxxRC7J2cQO3U2tpKU1MT6enpXbI/IcSBk9i00/7GppA7QPkffmANIa7ZceLcWR/86hhGZMd37ji73eullKLWW8u8knm8tPolipuK21ZgAkJAnGGQGQxRbjaRHQzxdlkFAM2ahksp5jkd2AzFVO/ekxmPpnFRVgbDfT7ur6nbrzYKsbvlsYO5eti9fDw0m6SCUXstK90yd1BK0fzWscQDDovGTcN+2y6xG331WnZcxKN/4a3k51/XM5UVQhyRHA4HDoejp6shhBBROhubDH+Itb/7hifx8QmBfZZv8/zlE5gxpOPEscHbgCfo4f/98P8IGSF+KP8BgDFeH2mhEE7D4L+xMZErXae1uMkPBPigYc9XYDri2nFt43hPa6fKO5Xi36Xl+3UMcfBqLfEkBxp7uhpdbnTLehYuvJDW47d1+b77bHJ35xW/JLNiM9dOsGIza7yfdVJk3W3P/IYx/7M28lwGTBFCHCqPPPIIVquVa6+9Fput50c9E0II2P/YVP7Sas5eW0z1PuaT+8M5w7nkqLyoe9dCRghfyMeEVyfgMAy8mkZWMIQChvn9PFZVwzN726dcOWvn3zEzSDHVcXTTssiySlMSX8QdxWkNX5Ogmvd7n6vNA3gp7RzmpB1DdXy46+BAdxEVthQ+WHo9gz1FvJJ5JrcNvBWAlEADXt1KUDPj1a0McW+hyJGD17Tz/ZTuq6HOEk9A73x3X5MKEsLUboR7kwoS0tqnMpoyIrdg2QwfPt3GlaXvcmHFR2x15DDAs43h7s0dHuvxfpdQaU3hgU2PR5Z5dBtOo33X12pLInHBFmyq819s7K4l4Kerv+Ptk90yy8vK6Z+XRWsQPrjIwW9mv0e5PfwN0a6JnckUy/TjlndZ3YUQ+3Ykd32qqKigsLCQ1tZWPvjgA844o+Nhr4UQh57Eps7FptL52zh6zso9rp9UkMTV0wo5aVj4vKvSHb7f7eIPfwaaRoxhcH19I7Ob9j/Z6E61JPBn+6V4gg4uCb6PiRDD2bTXbZ7RL6LaSGasaTVzE6fyWM0faRvY/pXMM7mn//WMbt7AorgRBPXdkhClopKVP254nKvK3+M9y0kcE1zMAvto/i/vMtamFaChGFRfzFHe5UwpW8HSuKF81O8YbIafrY7sDhMcsxFsf8yOtKUBu9Rl1+RI7GQP+dDcn2HxrsVktDDNsh6PAa0hGOwwSDMrNvp0fhLvRwF+TcOigR5SxHhCOFtDWAIGgzeHuy4vLoylYOZqkuMS9npc6ZYJ3HPLXbQGYXK2Cd+EEyOJ3Q1/v5fR14QTu5iYQRw1eU5PVlMIcYR56qmnaG1tZfLkyZx++uk9XR0hhAA6F5t825q4+akf+HAP3S+/vHU6cbE+1tet58ZPZvCfL72ENI2nKqtJB/acDnadWj2eqUe9RkA34TE5AcjyVlFhS8bQOj84y8vsIT4rhYbqIPE5H4C3OBmAuGAzTaZY0DS+TxjT8b52uwp196AbuXvQjR0fFo31SQWsp4CXsmZ2qg2dSuw6qAdwyBI7PViDYY4eld7mWY3ZtxJQ2Fvm0ZJ4Cb7YY9tt66p9hebknSO5Ohv/jSf+HOIrH8Xs24BGK7u2TKHhd4wnaMnG7p5PwDYI0EnQWmj1bodQA7F6ONEttIWYHBNihCPEvxssFPl0+lkNZiUGwEX4sQcjnSGMHUduuzZpmDSaXWaaXeG/yfbsnZfq9pXYHYg+l9x5vV7e/c/LANw61cr1Y34PwLWvPMzo89dG3sOS2AkhDiWv18szz4Q7Gt166619Zn4lIUTvtq/YpEKKT+7+kmv3MOrlD3dO58p3xvP42wGur2tkSjDAgi6oV7Etk7czTuXlrLMAqLYmR9b9YdOTXF36L46d8BIbnHkdJihtyuxpXVCbHTQNxb5jd5N5L2f/vZS9+VOC1gKCtoFgeEG3Y2stQfcvw9b6I5ryo4ca0ZSHgHUgaDohczp6qAFr6wo0AjteOx2NEEA4Ud7t9RxkC2EAW306ISCl/m84G5/FZXayPWAiXmtmjCPEer+JhpJPCAEBBbE65Pre4pq0vY0c+hXb/DpbdJ1psWWYOvFv+JyEA+9y2VP6XHL37P89Ra3HoF+8hmPiNJSmk1NWxOCRGyPTHZwwo+N+tkII0V3efvttqqur6devHzNnzuzp6gghBLDv2PTO3fO4nfaDjqy8Zwa/emkUGY9V8dEBHvuj5GO4dtg9+HUrMUEPAd2Mgb7Pq06/HfBrfjvg1wd41EMns/RDbAGdytTBuGr+jNJqMPRYQpYhBKxZmEhDmfphb/on1Tm37ff+XbXvYPF+gx6q2y1FCl+ByrUYDLYbfN5sjlxN0nasTzIp/EqjZcecD4YpFt2InpctzqSTZ/XTGNI4yRWkwBQiVkGTAd83mZnbZOGkuACnpAeJtjjq2ZdNZqbH7V5mf+0+mumBJV39rAb9rMZB1mXfQgE7JouXUMBG07bJJPb/is0f/pGgN4GEgq+xJW6jYslsZkxXaHrXftnb55K7F198GICrxlq5buz/A+Ci+c+RdmH45tsZx++9/7QQQnSH1157DYCrrroKs7nPhV4hRC+1p9ikQoqCu9unbWcOX8xPy57C9ZCXFzt5jC8TJ3DzoP9lTPM6rMrPl4mTaLBE3zvkNjsPtAlRJv04l4XjTiKl6gdaXLl4HdnYvDUYqoKAYwTJVXPw68W0xp1NXNVDtCRfid8xGoDB5bfTEizDr7Tw5N1oaEpDmUwEbNPxOccT2ziXpvijiKv/Gy4tgK4pbBokmhSaBuu9OhgQa4YZcQGOdwVpCGok9Gsb4sLDV811ODWNNT6Nep/GDdk+AsZ53L7dgYGGBsSbDJpDGhkWRVNII9Vs4DE0GkIaox0hBthDTEoKdeo1ObNTV586Px9hnAlOiQ9ySnznEraDT+wOL75FV1NWNoRMi4k84mg1IITCrmss9YQY4TCRadFxhxQxOy4Pblh9GVPNGgkuHWpOZeP2EP7qlYRCJ2DWD24+x931qQFVKsoqyM7JxFDwzi1j+OUZL3DOx69x3oz3MFkUx09fh74fo/MIIbrekThoQWVlJVlZWRiGwcaNGxkwYEA31VIIcaAkNu2MTUopBtz5EbumDgk0c1/yTZzp3nsScOWwP/BRyrS9dpU8EJMr7sVtbGBQSMOxaAqLRh+Hze9j0MZ5LB+5nHRniIqAzv/L7tzUBqLvstcPIHPVNTRmf4XSg9Tnf4y9sYCQxU3AWRVV1lU+idjqcTjrhqAHnWiGhfAdetH3He5I9bu8rmk3DMSambHXMkf0gCqLP57LrCFmqj2KB6fdB8CgorWYLIopR30miZ0Qokc0Nzcza9YsqqurJbETQhw29hSbLrjzk10SO8U3jmvIUW72ND95zrTPOz+Axy5Oav47M2O/x04rJd4AKWZFonkP1xx2nRYv5wtO54vw70Pg3P0+suhJzpoRpGw6F6snDXfKCvRgDN74LSgtRGLJCZh9iZGySgviiy3F6s4k3N1UI2RxY/ElYug+dCM8zULQ2oQnaQ2uikmRxCx1008ASNtwYdTxQ2Z3OJHbY7LWfnl3JHbAPhO7A9Gnkjt79T/45wVODKXIisvmtC/+yehr1pKcfBxOZ0FPV08IcYQaMGAA//znPzGM7u/nL4QQndVRbHryzwtYtCO1O1P/nr9Y/8yeprIbNvXf1FkS9nqMM9V7XMDrADuG09glDu4yxfBA+4G0oPdx1gzHk7K6y/Zn8aRi8aTjiysiedO52NyZNOTMozlzIbmL/hdn/VAAgrZ69KCD6kFv05D7Rbv9mHxxhGzhieAzVl5NbPVYTMG9d5VVGO2ucO2vuIqpAMTWjO5wvabM2JvzopbpPmv4p7Fz/jyzP464iqM6dUxTMOZAqtrl/IMS913oAPSp5O7E1qUAfBwzlbySTZyc/DGaBqNG/q2HayaEEKDrMm+QEOLw0xabSjbV8afSGgAuMn3OA5Z/tCt7+fD7+DhlWrvlhWoTd3MP9nYDX/QMZ80IYqtH43OV0JjzFRBOhJKKTsOdtIaAs4rcxbfjc5XSmrCBltTlpK+5DMPiRmkGMXXD8Duq8MZvxuSPZ/uEh6P2n//N/Vg9GRhmD4bJj9mXiIaGoQXwx5Zi9WSih/Y8GbzCIGRtwuxPiCwLWppoTdiE1ZOOzZ0dWW6YWgEdzTATsrgx+WP3mlQ564fCyl9ELWu7Gpa+9lLS116KwsAbV4S9uR+aOrB04GATO0tmDIHyPVwO3ovYqVnEHp2F4QtR/94mQrWtGJ6d9/W5js9Ft5tQIYVzTBoqaNA0t5jWlTUd7i9mcgbeTQ2Ear3YCuOJOSoT++BEApUegpUeNLsZS5oDzaxjSrKDglCdF1OyvdMjXyulDtko2X3mnrsV3y8m5o3j6Z+kc+Ggh3CsK+XiY18nPeMMRo54shtrLITYH0fafS2lpaV4vV769+/fjbUTQhwsiU2Qf8eHAJyjf8MT1qeiyl835De8l35Su/3cqB5iIgsPsPYQVzaFpqzvo5a5yo/C4k3C0pqCKeDC5EvA1pKFHnQAGrX938cbV4Q7dXm43t/+MSoZ6m5KC6GpAxsEQ7PoqMCh68Wh2U3EjEvHvbgC5TfQrDrKv/fj6y4LcTP6oZl1NKsJwx3APjwZc/zOZDVQ5cEUa0F3WqISFxU0QNfwbW6gdVUN8WcUYrgDaFYTujOcRB4OUwEppSBooFm6djCT7nDE3nP30O9v4vVPW7hsgosvj53M7ct+i6YjiZ0Qoke99NJL3H333Vx33XU89dRT+95ACCEOgd1j0++eDw9f/47190zUN0SVHXvUO5TbwvPFmVSAZ7gCZwfTI+xJ/PZjsTcW0py5AN0fg6tqPM0ZC0lbdwkWbzIZq67Zr3uaUjbP6nTZjrQck03jFyVkW6OvPFlnDSBlYgb4QwSqPJiTHShfCM1movbr7fi/3A6ApkzEnZKPa3pOVKKiAgaNc4uwD0rE1j8BDAhUuLFkONFM7a9yqZBCM2koQxFq9lP/703ETMrA5LRgzYpFM+uooEHdPzcQMz6dQLkbS3YsgXI3trw4LDmxnU6UEs5u/wWjCilCjT78Jc04Rqbs15D8lrSdXTZ3rYNmDrfTPjAR+8Dw1ULdevglUJqmQS9I7A5En0nuNm0Lz12np2aBpjFk6iYGDbqnh2slhDjSLVq0CECu3AkhDiu7xqamFh8vb6hktLapXWKXO+0zAroFXYV4jtnY6XiS6ML5/0fI2oKtud8eE7WE0umR3+MqpkR+72xi91lTgBNc5nYJTUtIEWvS+NEdRB+cyPSLh2KPNWO2mFAho8PEijMLI7+2K2M3Y+u34wpJTHgwvrRTC+DUvY/foFl0Ek7fuV9MYM2O3XP5HcPka7qGOd5G6qXD25cx6yRfOCRcrR3Jkr1/wl7r0VmaScOcZMecdITc8HiE6DPJ3ZbSWgDMA4ZzypfvYTsuQE727B6ulRDiSNd2AjVx4sQerokQQuy0a2y65MlvAcW/bb+LKpN57DyUpvOkuppk6trtI/vHG3HWDUM3wgNcWHzJ+12POY0BggriTBpeI3ynkHe3G4byRyZz6rUjuUzTCIUMVn9VRihk4Eq0EfAEKRyfjj3WQk4H++8wsTuAMkL0Fn0iuSsvL6em2Y8GNIyYytGeuSQlHn1Y9OkVQhy5KioqKC0tRdM0xo0b19PVOWSUMtC0rjtZ2teN6IfqRvVQyEco1IzVmtLtxxKiO+0am4YOG8WKj76lyH5xVJmM4+YD8Jo6L2p57sK7cTYM7PSxVnhCeJXCDIxxmvjRE6I8oNj9rq+GkGLo1EwS0p1kDUogoyC+w/2ZdROjT8jt9PGFONJ0eXL3+9//nnvvvTdq2eDBg1m3bl1XHyrig/98AsCAJJ11uaO53P8cI0a83W3HE0L0Pj0Rm1avDg93PWDAAGJj99w1pzv5fJWEQl5MJjtebykNjUtobFxKft61rFl7O273xj1uO3Dgb8jMmEUg0EBT80qqqz+lquojMjPOo7ziX4ewFV0rJ3s2Pn81SgWpqfmM2Ngh+HyVBAL16LqVIYP/yNp1d6FUoEuPazYn4HTmk5N9MS3u9ZSWvkko1NJh2YKCG9m69XGyMi+grLzj/2cORz9aW7d16tiaZiYn51JKSp7Hbs/F5RpGft61eDxF1DcsICFhImaTE7d7CxZrIslJ06ipmcf6DeErOUmJRzNg4F1UlL9LZuZ56Lodmy2d2tr5VFS+z7Chj+B2b2LL1sfx+SoZOOAOkpKmARqaphEINFJS8gKe1iKGDnmQhoZFLFt+OQnxE8nJmU1d3Tfk51+HUiEaGhaxfsO9xMWNxmpJoqp6TqQdQ4c8SKu3hKKiv0aWOZ2F+HyVxMQMIjv7QsxmF0VFT9HcvCr8Wub/isLCGzv1OvWEno5ND7y3gXFadFfMnGmfM0N9wlXsHG180Ny/73VUxW9agtQHFRpETX6+q5LGnSManvzz4eSNSMZq7xPXGYQ4bHTLJ2r48OF89tlnOw9i7t4P7vwPw/On5KdY8VRUkzAkG4ul94x0JYQ4NA51bNqwIXzCNHjw4E5vo5RCKT91dd/iD9SRlDiVdet/R23tvC6tW3X1J/sss3HjfWzceF+75b05sQPYXvpK1POWlp0n0YbhZ83a27rluMFgA01Ny1jTtGyfZbdufRxgj4kd0OnEDkCpICUlzwPg9Zbg9ZZEvQfKyt7c6/Z19d+ycOEZAGwraT88/vzqT6OeL1t+5R73VVn538jvDY2LaGgMdw/cva0NDQvabbt23R3tlnk8WwBoalpKU9PSduu3Fv35sE7uoGdj07ubqymy/z6y7qZBt3OF9jem8zkAWcuux1W1527lXzQFaN7L4ItjTurHlJmF6Du6PrbUe3HG29D3Y/AOIUTndUv0MJvNZGR0bsZ1n8+Hz7fz5tympqb9Pl59dREAiakpZNevIzFx8n7vQwjR9x3q2NTZ5G576eusX//b/d6/EKJzDCOArlt6uhp71FOxKS07nxn6jzuXO/N4I/OMSFfMAfP+gikQ3eugJaT4piWIb7f74grHpjJwQjoDxqft9dixiTJ4hxDdqVuSu40bN5KVlYXdbmfKlCk88MAD9OvXr8OyDzzwQLvuCPvr2EFORpmsNA8bTlZoA/0L/7rvjYQQR5xDHZtOP/107HY7M2bMiFqulOKLeQMOat9dxeHIx2KOA02nqWkZ2dmX0NKyhsbGH6PKpaWdTlra6SjDT23tfFrc6xk96jkAzOY43O4NxMQMoqVlHS7XMEym8DDZPl8Vum7F7d6ErltxuYbj81djMcfT0rIOqzUZuz0bj2crhuEnEKinvOI9khKnEB8/AV23YLUmo+vRkwErpWhoWITLNRSz2QWAYQTRNBOhkBuTKWZHOT8+XyU+fzUJ8eNpbPyRlat+jc9XDkBu7pWUlDxP//63ExszkKrqTykvfweAY6ctRtPMmM0uvN4yzGYXFZX/JSlxKjZbOq2tJdhsqYCOrlsIBpsJBJtwOvrh9mzF76vG7dlEc/NqUpKnU1n1IQkJk9i48T7M5jiGDX0En68Cl2s4LtdIdN28o9vsj7S2biMhfiKr19wEwMgRf8VmS8MfqCfGOYCqqo9wOPNoalpBS8s6UlNOxGpNwW7PotW7HVfs0B1dcj3oJgctLetoblqFofxUVX0EQEzMQGzWdOrqv8FmyyA56VgMw09F5fsAxMWNoalpGQ57P0KGB7+//QTAmmYlJ+eSyFVBiyUJhz2HpuYV7cqmpp5CS8t6WluLAEhOPo7a2vmRuuzaRTg7+2cYIR9+fzUJiUdhNrvYuvVJHI5+NDYuITX1ZAoLbqSy6kOCwWbS0k6ntnY+xcXPkppyAl5vGaNG/w2rJQVdP/y7/fVUbCptzeJl628iy4+b8GIksRv06QtRo1h+uGPgk90lZ8fykzvGY+6jw8oL0dt0+STmc+bMoaWlhcGDB1NeXs69995LaWkpq1atwuVytSvf0TdQubm5+zUZ54p7xzBKbeVXabdwVt5iTj7jP13WHiFE1+qpiYJ7IjZ1pLV1G999f/x+bTNkyP0kJkzGYknAbI7D56/C3bIBXbdiMsUQFzey3TZu9ybs9hxMJvmWXIjOONJik1KKk37zTz6z/ByA7bZ0Pp+cRQ4lDPjir5iC4S9ISv0Giz3t76K7+rFjsToO/8RZiN6uxycxP+200yK/jxo1ismTJ5OXl8fbb7/NVVdd1a68zWbDZrO1W74/klW4S0KTHkN2fvs5QoQQoidi0+5+WHBqhwOYJCRMJi3tNBLix2E2u3A4Ov7Gvo3dloHdtvcuXDExh8eVQSHE3vVUbPp+c20ksQP4+YQ7uI0/UvjV/0USu7pgdGI3+49TiEt2HPSxhRDdp9u/cklISGDQoEFs2rSpW/bvdbvZWFyDL07hTbcSFzekW44jhOhbujs2+Xw+Fi1aRFZWFoWFhfz448XtErtjpy2VwZ+EEFEOVWz68xcVTN1l+Q2mR3DUD8TiDc9Vt8kbYrU3PFLKaf8zksKxqd1SHyFE1+r2WRtbWlrYvHkzmZmZ3bL/r//zT45/sZlxz7YQ8oeIje38qHRCiCNXd8emoqIipk2bxrhx49i69S/UN/wQWTdy5FOcMGNzn07sDrbHv+H14i8uxrN48V735du6Fe+GDRgeD4bfT7C+nmBdHcHaWgCC9fWoYJBQQ0OkXoHKyo7rHNp5hUIFgwTr6lChUGS5CoVQSoXrtXQpniVLCLW4CVRWYvh8GLt0lTtYu9ZFHFkOVWz61/2XRZb9qd+lWPHTb9HdAHzXEowkdrNuGSeJnRC9SJdfubv11ls566yzyMvLo6ysjHvuuQeTycRFF13U1YcCYOGX4flv0lwWEow6Se6EEB061LGptLQUgMzMdLZsfSyy/FBfrVNK4Vu/Hmt+PrrdjtHaSqiuDnNWFqH6ekwJCQSrazAnJuAvKaHqT4/R8vnnJF15JYk/uwjNbCZUX0/LV19T/Vi4HZkPPEDDO+/gXbMG5fUesraIMNugQfg2bCDtttvQ7DaCVdX4i4sxuWIxJSQSKC2l6aOPsPbvj+vkkwiUluKcOBHd6SRmyhRMiYnhHQUChNxuzG3P95Py+wm1tGBOStqv7YzWVnRH93btU6EQwepqLJ0cgbIn9VRsSoy1A+F552Lz1hNfEr4X2FCK6h0jp1x871EkpDu7pR5CiO7R5cnd9u3bueiii6itrSU1NZVjjjmGH374gdTU7vnWp7JmR5By2ehnr8NiObB/UkKIvu1Qx6aysjIAnM4yIDw0+KiRz+x3YqeUAqUovfkWmj/+mMSLL8Y5eRItn39O66rV+Ddv7uqqA1D3/PPUPf98h+vK77yzW47ZW7RdR+ypWbp8O4axr3rkkb2W82/eTO3T4fdH03/+u9eyPaUtUQUwJSURqqs7oP0o2v89dl02dN3aA61it+up2DQqrhGIYZMjl0JtM+lrw6Nm/nfHROOXPXA0sYlde9+xEKL7dXly9+abe58Itas1e5oBcMY4GJKyl1k0hRBHtEMdm2p3dAuMiwunAikpJ5KaelK7cobHg2/zFvTYGJo+/Iiav/xlr/utf+016l977aDqZmg6oBM027EEWvaZpLTEZBE0O0ho3ExLTCZ+azyWQAumkA93TCYBcwyx7jI0FcIdk0lcUxHNrn7oRoCkurUsH/ULkurWkr/tUxrj8lkyLjxJeFrVElJqVpDYsAGrvxmlmTB0MzXJIwlYYtBQbBh4AQD5RXPw2hNpic3BFPTSmLBzwBinp5KUmhWETDa89mQS69ezacC5kfXHfPu/BM0Ofpj8ewAmLfojfquLGHc5loAbny2BxrgCNBSrh11JbMt2+m/5NwDLR12/x9clrepH7N4aApZYyjOnMmzN82RULaE5JhuAGE8FWwrOpC5pGDnbv8QS9FCdPJL6xMHEeCrQjSA1KaNIqltDc2wuAUsMudu/xO4LJzibC87GMFmjjmkOuAlaYnapw2Kyy77BEnCzeujluGOzI+uyS+dTmn1c5Hm/bZ/RkDAAc9CDx5G6o45VNMYXoBkh7N464pqLKM0+DnPQA0DQ7CSxfj1JdWtJql9Hqz2JxvhCWh2pOFprqEwbT962T9lScBYhc/hqXELDBvzWODzOnVfNBm76JxsH/KTD13Fi6f1szzmO8syj9/haHwxT0MugxkZM8fHdsv+D1VOxKdUZ/uRvis0hc8NYNDQ+bgwAcOn9UyWxE6KX6vVj2Db7/ABYHQ4G56f3cG2EECKsYcc9XrGx4VubRwx/LGq9t7aBNSecgaYMTCE/a4ZeRm3yCJgenqfT4amk1ZmOq7mYZlfeIa17d2hIGMSWwnOillWljacqbXynti/KP22P6zzOdLb125k41yZHj5r8zdEPRT1fOPHuvR6rJTZnr0ldm6q0cVHP1wy7kjXDruyw7Lohl0Q999l3dmWsSxoW+b0kN3pOxN3tmtiF6zCBqrQJHZbdNbED2NbvxHZlvI6dV4cCVhfNceH3WtC8sytefeJg6hMHs6drxBt3JOBtGhIGtS+zh8QOYNHEu/a4riuEzHZaDRux+y56RGiLTQn2cHK3ZaCFoV8fS4nfiExM7kqSKVSE6K16fXLXuuMGdovTQWr2iB6ujRBChLWdQMXE6lgsyeiag5rtTWxbXML3H+8Y0OOoP+xx+1Zn+MuqvpDYCdGTBk5MJyZerkK12TW522rOJFfbjikQy3JP+Krd9c/s/QsGIcThrdcnd97W8M38ZkcMsS4ZTEUIcXior68HIDbWRMv63/LUa/N6uEbdo6N7nTrjW1eIKc06+h623mIOkRfUWWwLUmNSnOGx4tEUZSaDMrNBlckgJaRTbjaY6DVTGGOn3qHRUNNKjclgiS2IWWmM8ZuY5LMAUGQOsd4S4pRWa4fHLDMZfGMP8BM9Br05yDx7gEbdoMqk8OgKkwKvBjfOGIBnUS2Oci/WEGwyh2jVFSP9Hf9L1VNtGNU7R9K0ZzrY7PGR2hhiniPASL+ZshjYFApwjseKQ2lssxqkjUlm0tBUlqysYlWLh88qG8kP6uhAbryDNc0eZjfbUC4LNAeY7wiw0RK+PeEnLVZaYk2sCvrIG5DAoDpFsLKV+NFJLGpsYVDARF1JC8mGzqZY0PwhRvrC9ff0cxDXEGRlAnzV0MxZbisxJp14P1hiLbS6A5gVBJ0m3tDdTPJZSLVbKPEHyA7p1GkGaS4bamgc/1pRxkXmWFZ4WtlsCVGnK3w6HFOYxNqN9fR32pngN7M9w8Ly2maqvAFchkYrHiyGhzprcuR1cxgQ0CCoAUphN7wEdUf4OaCr8AijhmbCGXTjDLVyavVc/r76FE7WZQ7cNm2xKcGusd2eRmbRWCoDBiHg2r9M79G6CSEOXq9P7o4dmszRrhrqCnNw2HN7ujpCCAHArFmzMNQcMk1nsXVxzD7L1+oGWywhVlhDFAZMTPOaecHlY7Bfp1SrpN5sp8BTxCrXcDQ0wKAwoGH2F1FkzyJgMhMTbMVjchDSdExGiAx/JZW2NFJ9NdRYk8kK+nArHwGTmWR/HZpS1NgySAzUoACFhobCEWoloFuJDzRiD/nI9JVT7OjHGtdQTqr+HEPTyW/dFlX/xfFjGejehFe3k+6v3mM7v0qayrF13zG+Hvy7LJ+bMoNkfy2uUAt1lkQmVy8mAAzTzBiajtfw02BJJCdQT86ObfyaBasKX23wV0MM4Uc2MHqXff8QNxKzCjGifg0ZgAcNHcUXyccS0swENRONlngyfJWcXLaApc5CUvy1TKmPbke9OZ7EYCOh58FvimVu8jGcVPcFOUa4JV6gwpbGkvhwd00NhV+zkF5dRWywhYBuob97K/H1TSQDTaYYQvoEkmrnU+QfzVRvKZ/Ej6HQU8Sg+k3wCTy8eBrH1H3HUBVi6K6V2Q6jgABQ4UkjqJmZ2FDN0TteD4CmlgyOCjYTW+pmo7OQFH8NixcNwmNyUKaZGNiyiTUWF9baAGm+SjzBFpbGjyZYbCbLW05BcSkFwHZ7FlrIw48xgygLZnJsy7fEBptx1Ps4f5cqeeJGEdu0Itz9sQrYDG2dUcfueERsjX6etwW66xr1JaVv4Wk8C2d8QjcdoXc5e+ZMPJu/4Zh+5bgdFrLLjmWRz+CY8wdiMnf7DFlCiG6mqYOdjKiLNTU1ER8fT2NjI3Fx+x5V7uv/dzTTjFU8EHcpd9z0JJrWU+OXCSE6Y38/44eL/a2311vOnLd+Tdn310Ut/8rmo4RSUv1VHFv3Hd8lTmZq/YLuqrYQArjlrQ/2WeZIiU1ba9zUP3ks4/RN/H3wyZyy/Jf8pyHEL546Hk2XcyghDjf7+xnv9VfuYlS4W6YfqyR2QojDhtu9gbp14UFAlFL8x7qBU6o+ZBIwaZdyktgJ0X2yHI2cf2ohBH1glvvuALZV1DBcqwJA4UBDp3BskiR2QvQRvT65K69sYI0WorV750MVQoj9smz5Ioq3OUm0NWG4/84pPVqbzt8ZZ9ZCBFW4a5aOwiC6m5ZFDzIusQyTFsJuCtIStJHrbODHumyaAjaSbR6GxlcTY/YTb/HyQ00/shzNOMwBvqgopM4fwzGpWxmbWMaGphS+rCrEb5gZ4Kqh2J2I3wj/WyqIqSXT0UymownQCBg6G5pTOSq5GJfVhydo5cPSIYxIqGBe5QBseoAr+i+hwhOL3Ryk1udEKY1Yi59/lYwE4OoBCwgpnW+r89jSkkTAMGHWDILKRK6zgSFx1SgUn1UMIt3ezEmZG6nzOYi3eLGZDGp9dpoCdloCVlLsHj4pH4zT5GdUYgWZ9iaqvDF8W1MAQKzZR0uwfTKRaPVg0UNkOppY05BBYMexC2LriDH7mVM2GIcpQEjpDI2rojloI9bsZ0RCBVYtRL3fQYwlwPzKAnKcjeiaYnNLEjnORgKGiUGuGpJsbpr9dr6sKqQ1ZGFIXDULavtF6rCnurXRMUiweukX00BTwIbDFKDO76S8NfyNcbq9mUqvizhLKz/LX44naEHXFBubU0ixtZBudxMwTFT5YugfW0ed30GD30663Q0oPEELCU4obnRQ7XOS5QhPaZTpaEYpha4pHKYQQaVh0RVKgd8woaEw6UbkndzpXGTdCgg9JcndDj9+9gGpNfXEJuo4lI2vm4Ocd+nQfW8ohOgVen23zMw4MxXNIa688TL+8diL3V9BIcRBOVK6PmWkJ1JZ1cCNJx5DTlLH82udmbMBTQVJt7fQGjKTbnfT1gFBKdA0CBlgkttghDgowd/WYTaZ9lrmSIlNiQkJNDQ28uk1GejDfknAehanXjfqENRUCHEgjrhumf5gODe1anL2I4Q4fHi94YEtzCYdDYXNFOTCvOUk21o7LB+PL+p5W5IniZ0QB+f91BnMbCmH+Jx9Fz4C+P3hAYBarPFkNKUSPyOlh2skhOhKvT6587Uld5Ze3xQhRB/i9YWTO6tJ5+ah3/RwbYToex7MvJxzqubh1H3M08dyorGEOls8q00FfFk9nGYcfGeMwN7kZqzSu200zt4mGAzHplZ7HG5vOiOGJvVwjYQQXanXZ0TeHcmdbtl7dwshhDiUAv4gANcPWQzs3+W3+20TOSVUSq6qIyXk4zV9Ot8ZY5geXEqC1sL/BG6iUCvn3NjvWOAehEfZ8GJjk8qin72aAr2Cba2p+DFjIch61Q8TIYZo21it8smmBk1TBJSZShLZeT9e2715irHaJjapbJpxAuDAi90epMnrIIQJDQO1S7tMhEikBR2DGuIxYWAihJed9zml0oBNC7BdpQKgYaCjCBGO31YC+LHs92udo1WBpthupHe4XmVasVR4MCkDH1ZA4cSHBzsWgpgJ0oodOz68WBkQU8EWd/ou9xvu+Z5FDQMHfjzYSaKJwXoJrcrG4n6jsdZ7sDZ58WKNeo3bjg1gOE1orSG0HTdI2PHhTovHVOXdZ7utBDDQCKFjoGPXfHitDjSfASgsFgN/yITVCBJEZ4S+lTVGPvG4aTXbMILhqS/8o5PoZ6tm6toFrG7JZb3KxYuNWDzE4KWaBFx46K+VsUVlEqu1kkkdVSRQrDJ2faUxYRDChJkgGhDAjA1/pI6xtNLEzqlBdn8f7Zet8AwnR57+ntnQ3L6YtzGGXFfH740jUTAYng/Qa3fRFIjDlWTv4RoJIbpSr07uvJ5WQjv+IVrN+39CIIQQ3SEQCGCo8GTSdnP7pOBq/818bowjPDREB0mDF/7WwX7nMDHy+xaVxaPNP2lXZqM3m41kt1sewsRqFR7so5TUcL7Sjhb5uVQNjFrTip3WXfKN3U/IQ5ioYee9hQY6gd3+xVSTEHVchU5ol/UHktgBbFdpe2hPmFbu35HCRZZEkqsA5kg92xLRTe7M3fewx30r9Mi+6ojjeyM8Wba52I2xyz533VdbeQDdE4pa68XWqcQOol8vDfAp247ELrwkEDBFEiyAlUb/SD13eTFguZsinBRxfNT+W3DSsiO5bySWH9UgABqUi+2kdVAjLZKoB3f524cT6rBdEzto/z7qLqXVNeRmSIIXjk3hD4vf4cRhc/ZwjYQQXa1XJ3clG9dGfnc4ZBQsIcThwevdeXLu2BFlB3hfjjrhFUJ0n7P7f4RFDzIqZTVBSyUJCT/0dJUOC7vGJsPhIC619wwcI4TonF59prF5zfLI73Hxrh6siRBC7LTrCZTNDAM7mdhZLI0EAvGYTa0EQ+3ndxmTPZdlpSeh660Yxs71I9MXoFCk2tzM23YCABmx2zk9/zNW1PdjfHIxW5qyWF09iiAhUmNLOKfgS1IdtRS12nhrywkEPAWc2/9TbJrO1sZ+tAbt1HmTmJixlKyYcuZvn8qX26dxZuHHjEpZw7bmHF5dewE3jH0GT9CJJ2Cn2e8iN247Y1JXsb05iy2N+WTFlpNkr8dlcbOufgBPLr2WQYmbuGDQ+yysGEt2bAVvbzgHdyA20p6smDLOH/Qf7GYv+XElvLvxTOZuO57RqSs5Nvt7FBrZseUsrBjHxvr+rKodyvDktYxOXUX/+CJqvYnM2XoSW5vymJyxmAUVEwCYPfQt+ids5fff3wHA1KwFeAIOtrdk4QvauGfKw7y69gKWVY/kgkHvMTp1NSmOWuaVTGNN7SDOGTCHJZWjmZH7FevrB/LcystId1ZyZuGnbG3Mo9KTSqMvjsFJG/l82/RIe2IsbmwmH7muUk4vmEu6s4agYeLT4unYTX6GJq+nypPCsuqRLK0azbDkdeTElvJpcfhvOTljMcflfEt+/DYWV4zl+dWXADAwYTOTMpbQ6I9jdc0QnJZWtjXlMDR5A2NSV/K3lZdj1oI4LR6a/O1P4idlLGFhxfioZb8Y/XcaffF8tPUkRqWuwqwHcVlbKG3OorQlE7vZi64ZHJO1gM2N+YxJXcWSqtEk2ho4o2Au720+g7W1g4izNbOmdgg3jnua4cnr0DVFnTeB4qZchievwxu0sa05h/y4bXxRciwDEraQEVNFrMWN1RTAUBrvbzodXVOMT19GrqsMpSBomLGYgu3asi+GVwPpfRgVm5TVSeqghJ6rjBCiW/TqqRDeeuI+VvzzD/hCMPmupzj/zKsOUS2FEAfqSBhuvKmpiRtPHESKpZ4/nOhisO8lAAZnfsGlhd+REVN1KKoshAAqKwuZeco/ce5hSpI2R0psuvmMQSQZ9eTNvpyLzv4TSVkxe91GCNGzjqipEHx+N388wY5b2VibK0McCyEODy6Xi19PT2eMs5V7Axfylxm34zB37j4qIWB/pp3vO9qubpvp/JW5mppcWltdNDenYDIF6d9/EZUV/dmyZQJqx+BAGhr2n0rvHoC4uDhuPz6JQXorTxsm4tPb9xAQQvRuvTq5aw2ET5b8WMhMkXlahBCHh1DIh9UeHtgi4FD7ndgpwqekbmJw0QJAc3MyLldtZD3ANvKw4cfwmqnw5xDEzLZQIUeFvqOpKYXstA3UqlSaKzKxDqzEQGebpz+FLdv41nY0edbN+B0msilhc9Mw6mwJuOtT8VnNTAguYqh5BRvrxmA02QjleOkXs4GGtQMI6mZM5gAVrhTWOQcyrGozDdY4igcnMDC4kfV1YxlYtY1kXwO1lkS0lFZ8hp3vU8fhNLmZVLaSf+edjMvXQlpzPbmBEobZl9PSmsB/kk+nwRZPfGszM6q+5b28U0lpraXFFsMpFfOILVXU2+JZWVBAqq8Wt+EiubUBw9BZmjuEmICbgG6hf1MxVfYULAQY2LwFWyjAh7knRF7jQVXFeC1WtiVmkuWpoNqWzKDqYuKtteiawTeJUwAYUr2FjPo6lucMot65929MHX4vaZ5aihPCA9qYjSAja9azMmUQJ237lnJTBstyhzBq+0ZW5Awku7mCOlsCrdbo/oLWkB+/ydrRIZhatIwNyXnUuBJJb6qlMi6ZJE8jdc69X5XqDpZQgICp40Fwppd/x/dp4/GZ2t8PX1hVypa0bJy+VkImHZ/5IO6ZT+1gWe6Oxy5uNhRxMmckSimc2o45NUM2TDKRphB9Tq/ulvnY76/nrLqXadJiGfiHr3HFDThEtRRCHKgjoetTbd12Nt8zkXRTC3/NvZRTxn4MgD9gY8XG6Wz3FbAkZyhFKVkkuZuocSUcghYIceTacuwonPtIZI6E2NTY4mHDnYWkmdx8nH8d/3Pjw4eolkKIA3VEdcssra5h4FMtZLhaKXpYulwIIQ4PC7//itP/UkGWS+PcZ2O5WPtXeIUVGB5dVhI7IbrXUTVBHIYCmQ6XJUuWcsJfKslyafz+HrlqJ0Rf1KuTO2PHNUddA12XfuNCiMNDQ3kJACYNPref1MO1OfI4g4pUr0Fx7KE5m891G1TZNXymnXfJjakPsiwx/C/2nO1+/p2zs5tlks+gzqaT3moQ0qDRqhHQo++wS/AbNFijT77H1QX5MWnv/7ZPKg/wfYqZFovGqPoQuR6DTzPN6Cr8utTbwvu0BxVes0aSz+D3q7z8evzO+c5OLg8wtClEqk8RE1SMqQ9xwzgnw5tCbI7RWZhiZlJNkNigwqRgZYKJkysCVNl0ClsM6q0ab+SH2zu+LsiSJDPZHoNSp87U6iBuMyzf8doMagpxYkWQgA7PDbCR4jWoseuMaAixwaUztCnE5Vv9+HWNaptGq0nj40wzeW6DZL8i2adYmWAio9Xg+o0+4oKwMl7nbwNsnF4W4KSKIHHnDgTpfgiAu74eCMcmgr36FFAIsQe9+pMd3NGjVNc0TCZJ7oQQh4f6iu1A+IunFmvnRqIzG4rjK4PMzbRwUZGfMQ0hknyKRovG1JogVXaNBquGx6QxqDnEsgQzE+uCxOwyB3aNVaPFDPmeg+tt32DR0JWi1aSR7uu6nvsKaDGDax/jZbQdsTsGFOlooJLODF4S0MByEC/Fb1f7DnzjHVoNhUPf/1fl3lX7LrP4k+a9rn9+oafD5RUBgwSThlUL/y+uCxokmXVuWR9ub33QINGs0xhSxJs0fvQEGWgz4TK1b8dpa704NEi16PgNhVXXWOIO0mwo0kw6iUrhVdB/BYSUIt6sURFQpO74u8wDdMBogBOLffiBDwH+sYZrx6ZhOoDXrq9prA2P1KtrEDI6vq9TCNG79erkTqnwgAW6Drre8U3dQghxqDXUVgNg0jW8FitXbfYRE1QcUx2iwG0Q1MDQwGq0TyoeWNHx4CsZHoNUNwQVVAcVOc0+mk0ai70GTh0CChpCikyLhk/X2OwzsGjhnmgBBRYtfKwWA1LMGn4F3h3dH8xaeLkZCBIuG9gtkQmPO9ieCWjLL506+FW4jh3RdhwrqDreV09q+zsoIMGk0RRSGHsot7e6t7XvQOmET7wPZh89L7TX5yX+fY2Gufv20Bhq/9do8rd/kTr6mwF43QFi4g9i4JY+oramHAjHJhPOfZQWQvRGvTu5M3Ykd5p8GyeEOHy4W8JXQTRNY1hTM9dt2tk9sCpgsMAdwgBsGvjUvhOGfWnY5Vx4m19F9rZrgubd5feq3TOHHU/bTrl3T+x2KdLOrqfhnj2dWe+yj472fTjYtVoNoT1Xcl/VP9ikzGDnLQfiwKUXxNF/XBpxKXYKx6SiyXkCALXVpUA4Njlik3u4NkKI7tC7k7tdumUKIcThwhMMZzmapvH7VQG+bDZobH8xgrYej3Iuv1N8moPGqlYAHHFWhk3NZMnHxQAUjE7B6w6QPTiRhkoPDZUeMgvjWTk/fMKaPyqFrAEJNNd5Wf9DOSm5LmpLW9A0Da87QEZhPMOPzcLT6Kdmewv+1iCN1eFjNVSGux3GpTpIyYmludZL9bZmjppZyA/vbwHg+NlDcMRacDf4cMbb2LCwAqVg6rn9iYm3UVXchG7S2bCgAgXUlLQQDITwNPnxNPqj2jnprALMFhPlmxs49sLBbF1ejcVuwucOUrWticlnF+Ku9+H1BDFbdcxmnbT8OIpX1VJV3ITJrNNvWDImi05dWQsx8TaqS5pJy3PhbvCTPTgRf2uQsk0NoKCmtAWfJ8DYk/LwNPmIT3WwfV09hWNSqSltwWI10VjdSnJ2LJsWVzJqRi72GDP6jnvVGqs9+Dzh9N/vDVFd3Iwr2c6A8Wk01baiDHAl2QgGDCw2E5VFTSRlxGCxh7/Y6Ci58nuDWO1mlBH+hkMSsO7X7A7fc6dpGklZg3q4NkKI7tC7kzt2dssUQojDhXfHSaqua5RU6+0Su5whidhjLLgbfZx+3SgsNhOhoIHFakKT+4LaOWpm/72uP/aiwe2XXdh1J67jT83vcHnhmOhJ1rIGJgKQUdj5OefG0g+AkdNz2q2LS25/L3nhmNR2x03JiQUge3Bi1HJnnJWE9I663oXLx6eG1+UOSYqqd9v+dtVWtk3OLsfatZ7WHclgRsG+XwOrPXwKIu/5Q6c1EP4yQ9c18vrl9XBthBDdoVcnd/FxsfxqkhVTbEJPV0UIISIS4sOxyRETQ3NI44zrR5E/MmWv25jM8i2VEKJ7ueIc/GqSFWdsDOlZvWcuPyFE5/Xq5C41NZ4HTrOzhvSerooQQkSkpyRz42l2ikgh5sqJpPaTeTiFED0vNSWJ20+zU0wycUkyoIoQfVGv/qq4rSOH0S0DZgshxIFpu3cohImU3PZd3IQQomfsjE1t90MKIfqWXp3c+YNBypoN6lr3MUSbEEIcQm2xqaZVySARQojDRjAYkNgkRB/Xq5O7DRu2kf2nFn71+taerooQQkSs2xiOTde+XtLTVRFCiIgNO2LT/0hsEqLP6tXJXdsk5vLtkxDicNI2TYuEJiHEYSUSmyQ4CdFX9fLkbsc8dzKMshDiMBL54knmaRFCHEZ2njdJbBKir+rVn27DaJvnTpI7IcThQ7XFJvl2XAhxGJEeT0L0fd2W3P31r38lPz8fu93O5MmTWbhwYZcfY8cXUBKkhBCddihiU9sQTzI5sxCisw5JbIr0KpDYJERf1S3J3VtvvcXNN9/MPffcw48//sjo0aM55ZRTqKqq6tLjKBUCJLkTQnTOIYtNhsQmIUTnHarYhCFX7oTo67olufvTn/7E1VdfzRVXXMGwYcN45plncDqdPP/88116HBWSbplCiM47ZLGpbdACua9FCNEJhy42yf3AQvR15q7eod/vZ8mSJdx5552RZbquc+KJJ/L999+3K+/z+fD5fJHnTU1NnT5WWko8V421YE9PPLhKCyH6vEMam5LjuGqsBZvEJiHEPvREbJLzJiH6ri7/6qampoZQKER6enrU8vT0dCoqKtqVf+CBB4iPj488cnNzO32s7Lw8fnLucYyePvWg6y2E6NsOZWzKysvjvHOPY4zEJiHEPhzK2JSzIzbJeZMQfVeXX7nbX3feeSc333xz5HlTU1OnA9Utd/ylu6olhDjCHUxsulVikxCim8h5kxBib7o8uUtJScFkMlFZWRm1vLKykoyMjHblbTYbNputq6shhBBRJDYJIQ5HEpuEEF2py7tlWq1Wxo8fz+effx5ZZhgGn3/+OVOmTOnqwwkhRKdIbBJCHI4kNgkhulK3dMu8+eabueyyy5gwYQKTJk3i8ccfx+12c8UVV+xz27ZR5vbnBmEhRO/R9tlu+6wfShKbhBB7IrFJCHE42u/YpLrJn//8Z9WvXz9ltVrVpEmT1A8//NCp7UpKShQgD3nIo48/SkpKuiv87JXEJnnIQx57e0hskoc85HE4PjobmzSleuArqr0wDIOysjJcLlenJtlsu5G4pKSEuLi4Q1DDQ0fa1jv15bbBwbdPKUVzczNZWVnovWiuJYlNO0nbeqe+3DaQ2CSxSdrWW/XltsGhj009Plrm7nRdJycnZ7+3i4uL65NvCJC29VZ9uW1wcO2Lj4/v4tp0P4lN7Unbeqe+3DaQ2NRZffl9IG3rnfpy2+DQxabe89WUEEIIIYQQQog9kuROCCGEEEIIIfqAXp/c2Ww27rnnnj4554u0rXfqy22Dvt++rtKXXydpW+/Ul9sGfb99XaUvv07Stt6pL7cNDn37DrsBVYQQQgghhBBC7L9ef+VOCCGEEEIIIYQkd0IIIYQQQgjRJ0hyJ4QQQgghhBB9gCR3QgghhBBCCNEHSHInhBBCCCGEEH1Ar07u/vrXv5Kfn4/dbmfy5MksXLiwp6vUzldffcVZZ51FVlYWmqbx/vvvR61XSvG73/2OzMxMHA4HJ554Ihs3bowqU1dXx8UXX0xcXBwJCQlcddVVtLS0RJVZsWIF06ZNw263k5uby8MPP9zdTeOBBx5g4sSJuFwu0tLSmDlzJuvXr48q4/V69ZTVQAAAiMlJREFUuf7660lOTiY2NpbzzjuPysrKqDLbtm3jjDPOwOl0kpaWxm233UYwGIwq8+WXXzJu3DhsNhsDBgzgxRdf7Na2Pf3004waNYq4uDji4uKYMmUKc+bM6fXt6siDDz6IpmnceOONkWV9qX09QWLTThKbupbEpr7Tvp4gsWkniU1dS2LTYdQ+1Uu9+eabymq1queff16tXr1aXX311SohIUFVVlb2dNWifPTRR+ruu+9W7777rgLUe++9F7X+wQcfVPHx8er9999Xy5cvV2effbYqKChQra2tkTKnnnqqGj16tPrhhx/U119/rQYMGKAuuuiiyPrGxkaVnp6uLr74YrVq1Sr1xhtvKIfDoZ599tlubdspp5yiXnjhBbVq1Sq1bNkydfrpp6t+/fqplpaWSJlrr71W5ebmqs8//1wtXrxYHXXUUWrq1KmR9cFgUI0YMUKdeOKJaunSpeqjjz5SKSkp6s4774yU2bJli3I6nermm29Wa9asUX/+85+VyWRSH3/8cbe17T//+Y/68MMP1YYNG9T69evVXXfdpSwWi1q1alWvbtfuFi5cqPLz89WoUaPUDTfcEFneV9rXEyQ2SWyS2HTwJDZ1PYlNEpskNh283hCbem1yN2nSJHX99ddHnodCIZWVlaUeeOCBHqzV3u0epAzDUBkZGeqRRx6JLGtoaFA2m0298cYbSiml1qxZowC1aNGiSJk5c+YoTdNUaWmpUkqpp556SiUmJiqfzxcp87//+79q8ODB3dyiaFVVVQpQ8+fPV0qF22KxWNQ777wTKbN27VoFqO+//14pFQ7iuq6rioqKSJmnn35axcXFRdpz++23q+HDh0cd66c//ak65ZRTurtJURITE9Xf//73PtOu5uZmNXDgQDV37lx13HHHRYJUX2lfT5HYJLFJYtP/Z+++46Qo7weOf2Zm+7W93uAKvaOAIIKoQNSI3diixhpjNIk90RTLL4maaKJGY4+aqImaWGI3CIoNAVEQ6eVoV7nets48vz/2bmG54zjgjit836/XvribeWbmmb3dL/OdecqBkdjUPSQ2SWyS2HRg+kps6pPNMoPBIEuXLmX27NnRZbquM3v2bBYuXNiDNds3RUVFlJWVxZxHUlISU6ZMiZ7HwoUL8Xq9TJo0KVpm9uzZ6LrOokWLomVmzJiBw+GIljnhhBNYu3YtNTU1B+lsoK6uDoCUlBQAli5dSigUijm/ESNGkJeXF3N+Y8eOJTMzM6bu9fX1rFy5Mlpm1320ljlYf2vTNHnxxRdpampi6tSp/ea8rrnmGubMmdOmDv3l/HqCxCaJTRKbDpzEpq4nsUlik8SmA9dXYpNtn0r3EpWVlZimGfMGAWRmZrJmzZoeqtW+KysrA2j3PFrXlZWVkZGREbPeZrORkpISU6awsLDNPlrXJScnd0v9d2VZFtdddx3Tpk1jzJgx0WM7HA68Xm+buu1a9/bOv3VdR2Xq6+vx+Xy43e7uOCVWrFjB1KlT8fv9xMfH89prrzFq1CiWLVvWp88L4MUXX+Srr75iyZIlbdb19b9bT5LYJLFJYtOBkdjUPSQ2SWyS2HRg+lJs6pPJneh9rrnmGr799ls+/fTTnq5Klxk+fDjLli2jrq6O//znP1x88cUsWLCgp6t1wLZt28a1117L3LlzcblcPV0dIbqVxKa+Q2KTOJRIbOo7+lps6pPNMtPS0jAMo80oNOXl5WRlZfVQrfZda107Oo+srCwqKipi1ofDYaqrq2PKtLePXY/RnX7yk5/w1ltv8eGHHzJgwIDo8qysLILBILW1tW3qti9131OZxMTEbr1L43A4GDJkCBMnTuTuu+9m/PjxPPjgg33+vJYuXUpFRQUTJkzAZrNhs9lYsGABf/nLX7DZbGRmZvbp8+tJEpskNkls2n8Sm7qPxCaJTRKb9l9fi019MrlzOBxMnDiRefPmRZdZlsW8efOYOnVqD9Zs3xQWFpKVlRVzHvX19SxatCh6HlOnTqW2tpalS5dGy8yfPx/LspgyZUq0zMcff0woFIqWmTt3LsOHD+/WpgVKKX7yk5/w2muvMX/+/DZNHCZOnIjdbo85v7Vr17J169aY81uxYkVMIJ47dy6JiYmMGjUqWmbXfbSWOdh/a8uyCAQCff68Zs2axYoVK1i2bFn0NWnSJC644ILoz335/HqSxCaJTRKb9p/Epu4jsUlik8Sm/dfnYtM+DxXTS7z44ovK6XSqZ599Vq1atUpdeeWVyuv1xoxC0xs0NDSor7/+Wn399dcKUH/+85/V119/rbZs2aKUigzp6/V61X//+1/1zTffqNNOO63dIX0PP/xwtWjRIvXpp5+qoUOHxgzpW1tbqzIzM9VFF12kvv32W/Xiiy8qj8fT7UP6/vjHP1ZJSUnqo48+UqWlpdFXc3NztMxVV12l8vLy1Pz589WXX36ppk6dqqZOnRpd3zo07PHHH6+WLVum3nvvPZWent7u0LA333yzWr16tfrrX//a7UPf3nLLLWrBggWqqKhIffPNN+qWW25Rmqap//3vf336vPZk11GflOp/53cwSWyS2CSxqetIbOo6EpskNkls6jq9OTb12eROKaUeeughlZeXpxwOh5o8ebL64osverpKbXz44YcKaPO6+OKLlVKRYX1/85vfqMzMTOV0OtWsWbPU2rVrY/ZRVVWlzj//fBUfH68SExPVpZdeqhoaGmLKLF++XE2fPl05nU6Vm5ur7rnnnm4/t/bOC1DPPPNMtIzP51NXX321Sk5OVh6PR51xxhmqtLQ0Zj+bN29W3/3ud5Xb7VZpaWnqxhtvVKFQKKbMhx9+qA477DDlcDjUoEGDYo7RHS677DKVn5+vHA6HSk9PV7NmzYoGqL58Xnuye5Dqb+d3sEls2kliU9eS2NS/zu9gk9i0k8SmriWxqfecn6aUUvv2rE8IIYQQQgghRG/TJ/vcCSGEEEIIIYSIJcmdEEIIIYQQQvQDktwJIYQQQgghRD8gyZ0QQgghhBBC9AOS3AkhhBBCCCFEPyDJnRBCCCGEEEL0A5LcCSGEEEIIIUQ/IMmdEEIIIYQQQvQDktwJIYQQQgghRD8gyZ0QQgghhBBC9AOS3AkhhBBCCCFEPyDJnRBCCCGEEEL0A5LcCSGEEEIIIUQ/IMmdEEIIIYQQQvQDktwJIYQQQgghRD8gyZ0QQgghhBBC9AOS3AkhhBBCCCFEPyDJXR/37LPPomkaX375ZU9Xpcs1NjaSkZHBCy+8sM/bbt68GU3TuO+++zos99577xEfH8+OHTv2t5pCHPIkDrVP4pAQPUtiU/skNvVvfT65a/3iulwuiouL26w/9thjGTNmzH7t+9hjj0XTtOgrJSWFI444gqeffhrLsqLlLrnkkphyu75cLle0XOuXqb3Xiy++2Ob4q1ev5sQTTyQ+Pp6UlBQuuuiiHv2CNTY2cvvtt3PiiSeSkpKCpmk8++yznd5+3rx5XHbZZQwbNgyPx8OgQYO44oorKC0tbbf8gw8+SEJCAuedd94e9/nDH/4QTdM4+eST9/V0ADjxxBMZMmQId999935t35H++J9Kb/tM9hYShw4eiUP7pr/FocWLF3P11VczceJE7HY7mqa1W87n83H55ZczZswYkpKSiI+PZ/z48Tz44IOEQqGDXOueI7Hp4JHYtG/6U2yyLItnn32WU089lYEDBxIXF8eYMWP43e9+h9/vb1P+0Ucf5eyzzyYvLw9N07jkkku6tD62Lt1bDwoEAtxzzz089NBDXbrfAQMGRD/UO3bs4B//+AeXX34569at45577omWczqdPPXUU222NwyjzbLzzz+fk046KWbZ1KlTY37fvn07M2bMICkpibvuuovGxkbuu+8+VqxYweLFi3E4HF1xevuksrKS//u//yMvL4/x48fz0Ucf7dP2v/jFL6iurubss89m6NChbNq0iYcffpi33nqLZcuWkZWVFS0bCoV48MEHuf7669t9DwG+/PJLnn322Zj/HPbHj370I2666SbuvPNOEhISDmhf/Vlv/Ez2NhKHup/EoUPbO++8w1NPPcW4ceMYNGgQ69ata7ecz+dj5cqVnHTSSRQUFKDrOp9//jnXX389ixYt4p///OdBrnnPktjU/SQ2Hbqam5u59NJLOfLII7nqqqvIyMhg4cKF3H777cybN4/58+fH3Ij6wx/+QENDA5MnT95j8n5AVB/3zDPPKEAddthhyul0quLi4pj1xxxzjBo9evR+7bu9bZuamtSAAQNUXFycCgaDSimlLr74YhUXF7fX/RUVFSlA3XvvvXst++Mf/1i53W61ZcuW6LK5c+cqQD3++OPRZa3nv2TJks6e1n7z+/2qtLRUKaXUkiVLFKCeeeaZTm+/YMECZZpmm2WA+tWvfhWz/NVXX1WA2rBhQ7v7sixLTZ06VV122WUqPz9fzZkzJ2b9vrzX5eXlyjAM9be//a3T59IZB/Nv0xVM01Q+n2+P6zv7mTwUSRySOCRxqGvsLQ6VlZWp5uZmpZRS11xzjdrXy5if/OQnCoh+hvo7iU0SmyQ2dY2OYlMgEFCfffZZm+V33nmnAtTcuXNjlm/evFlZlqWUUiouLk5dfPHFXVrXPt8ss9Uvf/lLTNOMuVO0J+FwmN/+9rcMHjwYp9NJQUEBv/zlLwkEAnvd1uPxcOSRR9LU1HRAj/+bmpoIBoN7XP/KK69w8sknk5eXF102e/Zshg0bxssvv9zhvmtqapg8eTIDBgxg7dq1na7TQw89xOjRo/F4PCQnJzNp0qSYu5tOpzPmztG+mjFjBrqut1mWkpLC6tWrY5a//vrrFBQUMHjw4Hb39dxzz/Htt9/y+9//vtPHV0px5ZVX4nA4ePXVV6PLMzIyGDduHP/973/34Wy6RjAY5LbbbmPixIkkJSURFxfH0UcfzYcffhhT74KCAk477bQ22/v9fpKSkvjRj34UXRYIBLj99tsZMmQITqeTgQMH8vOf/7zN51vTNH7yk5/wwgsvMHr0aJxOJ++9994e63ogn8lDhcShnSQOtU/i0IHFoczMTNxu936fa0FBAQC1tbX7vY++SGLTThKb2iexaf9jk8Ph4Kijjmqz/IwzzgBo8/fLz8/fY5PyrtBvkrvCwkJ+8IMf8OSTT1JSUtJh2SuuuILbbruNCRMmcP/993PMMcdw9913d9hueVebNm3CMAy8Xm/M8srKyjav+vr6NtvfeeedxMfH43K5OOKII/jf//4Xs764uJiKigomTZrUZtvJkyfz9ddf77FulZWVzJw5k/LychYsWMDw4cM7dU5PPvkkP/vZzxg1ahQPPPAAd955J4cddhiLFi3q1Pb7q7GxkcbGRtLS0mKWf/7550yYMKHdbRoaGvjFL37BL3/5y04HUtM0ueSSS/jHP/7Ba6+9xplnnhmzfuLEiXz++ef7dxIHoL6+nqeeeopjjz2WP/zhD9xxxx3s2LGDE044gWXLlgGRAHPhhRfy7rvvUl1dHbP9m2++SX19PRdeeCEQafd96qmnct9993HKKafw0EMPcfrpp3P//fdz7rnntjn+/Pnzuf766zn33HN58MEHoxc+uzuQz+ShROLQzjpIHGpL4tCBxaH9EQwGqaysZNu2bbz22mvcd9995OfnM2TIkC47Rl8gsWlnHSQ2tSWxqXtiU1lZGUCbv1+369LngD1g18e6GzduVDabTf3sZz+Lrt+92cCyZcsUoK644oqY/dx0000KUPPnz4/ZdsSIEWrHjh1qx44davXq1epnP/uZAtQpp5wSLXfxxRcroN3XCSecEC23ZcsWdfzxx6tHH31UvfHGG+qBBx5QeXl5Std19dZbb0XLtT7O/8c//tHmfG+++WYFKL/f3+b8S0tL1ejRo9WgQYPU5s2b9+l9PO200/apacb+NDloz29/+1sFqHnz5kWXhUIhpWmauvHGG9vd5qabblKFhYXR92BvTQ5CoZA699xzldvtVu+//367+7zrrrsUoMrLyw/ofHbVmSYH4XBYBQKBmGU1NTUqMzNTXXbZZdFla9euVYB69NFHY8qeeuqpqqCgIPp4/7nnnlO6rqtPPvkkptxjjz2mgJhmA4DSdV2tXLlyr+eyL5/JQ5HEIYlDEoe6Pw7trjPNMv/1r3/FfBcmTZqkvvnmm30+Vl8lsUlik8Smgx+bWs2ePVslJiaqmpqaPZbpjmaZ/WZAFYBBgwZx0UUX8cQTT3DLLbeQnZ3dpsw777wDwA033BCz/MYbb+S+++7j7bff5rjjjosuX7NmDenp6dHfNU1jzpw5PP300zHbu1wu3nzzzTbH2zVbz8vL4/33349Zf9FFFzFq1ChuvPFG5syZA0Q6gkPkEf/uWjvG+ny+mPXbt2/nggsuAODjjz8mNze3zbYd8Xq9bN++nSVLlnDEEUfs07b76+OPP+bOO+/knHPOYebMmdHl1dXVKKVITk5us826det48MEH+de//tXu+7O7YDDI2Wefzdy5c3nnnXc49thj2y3XeqzKykoyMjL274T2g2EY0c7QlmVRW1uLZVlMmjSJr776Klpu2LBhTJkyhRdeeIGrrroKiLxP7777Lj//+c+jj/f//e9/M3LkSEaMGEFlZWV0+9b398MPP4xpOnDMMccwatSovdZzfz6ThyqJQxKHdidxKOJA49D+OO6445g7dy61tbXMmzeP5cuX09TU1C3H6u0kNkls2p3EpojuiE133XUXH3zwAY888kibp9jdrV8ldwC//vWvee6557jnnnt48MEH26zfsmULuq63aZKRlZWF1+tly5YtMcsLCgp48skno0P2Dh06tN0PtmEYzJ49e5/rm5KSwqWXXso999zD9u3bGTBgQLQ/QXvt21uHVN29z8FFF12EzWZj9erV+9Xm+xe/+AUffPABkydPZsiQIRx//PF8//vfZ9q0afu8r85Ys2YNZ5xxBmPGjGl3BC2ItKPe3bXXXstRRx3FWWed1anj3H333TQ2NvLuu+/uMWjteqyO2kD7fD7q6upilh1I+/pWf//73/nTn/7EmjVrYoboLiwsjCn3gx/8gJ/85Cds2bKF/Px8/v3vfxMKhbjooouiZdavX8/q1atj/rPdVUVFRczvux9jT/bnM3kokzgkcWhXEodi7W8c2h+ZmZlkZmYC8L3vfY+77rqL73znO6xfv75L3re+RmKTxKZdSWyK1VWx6aWXXuLXv/41l19+OT/+8Y/3ax8Hot/0uWs1aNAgLrzwQp544okOhxftbEfGuLg4Zs+ezaxZs5g2bVq33LEYOHAgQLStcOvdtPbqX1paSkpKSps7MmeeeSa1tbXtBuvOGDlyJGvXruXFF19k+vTpvPLKK0yfPp3bb799v/bXkW3btnH88ceTlJTEO++802Zo3db5YWpqamKWz58/n/fee49rr72WzZs3R1/hcBifz8fmzZvbtN8/4YQTiIuL449//GO7c420aj1WR+2iX3rpJbKzs2NeB+r555/nkksuYfDgwfztb3/jvffeY+7cucycOTNmniCA8847D7vdHp2w9Pnnn2fSpEkxfQYsy2Ls2LHMnTu33dfVV18ds8/OJmT785k8lEkckji0K4lDXROHusL3vvc9Ghsbe2RwiN5AYpPEpl1JbOr62DR37lx+8IMfMGfOHB577LH9OOsD1++e3EHkztTzzz/PH/7whzbr8vPzsSyL9evXM3LkyOjy8vJyamtryc/PP5hVBSKdj4HonYTc3FzS09Pbndhx8eLFHHbYYW2W//SnP2XIkCHcdtttJCUlccstt+xzPeLi4jj33HM599xzCQaDnHnmmfz+97/n1ltvPeB5UlpVVVVx/PHHEwgEmDdvXrtffpvNxuDBgykqKopZvnXrVoA2HX0h0sG6sLCQ+++/n+uuuy66vHXOkZNPPpmzzz6b1157DZut7ce+qKiItLS0Pd7NgUgQnDt3bmdPtVP+85//MGjQIF599dWY/0zb+w8jJSWFOXPm8MILL3DBBRfw2Wef8cADD8SUGTx4MMuXL2fWrFldOhLT/nwmD3UShyQOtZI41Hu0Nunb/QnDoURik8SmVhKbutaiRYs444wzmDRpEi+//HK77+XB0O+e3EHkj3fhhRfy+OOPR0eqadU6Mebuf/A///nPANE23d2hvWGBi4uLefrppxk3blzMl/iss87irbfeYtu2bdFl8+bNY926dZx99tnt7v83v/kNN910E7feeiuPPvroPtWtqqoq5neHw8GoUaNQSsU8Bu+s0tLSNo/Qm5qaOOmkkyguLuadd95h6NChe9x+6tSpbQL3zJkzee2119q80tPTmTRpEq+99hqnnHJKm33Nnj2bF198kffee4+LLrqozd0egKVLl7aZJHV32dnZzJ49O+Z1oFrbku/avGLRokUsXLiw3fIXXXQRq1at4uabb8YwjDajl51zzjkUFxfz5JNPttnW5/MdUF+T/flMHsokDkkc2pXEoYgDjUOdVVlZ2W6ztdYmbu2NtHiokNgksWlXEpsiDjQ2rV69mjlz5lBQUMBbb73Vo11V+uWTO4Bf/epXPPfcc6xdu5bRo0dHl48fP56LL76YJ554gtraWo455hgWL17M3//+d04//fSYjsL7IhwO8/zzz7e77owzziAuLo6f//znbNy4kVmzZpGTk8PmzZt5/PHHaWpqatNU4Je//CX//ve/Oe6447j22mtpbGzk3nvvZezYsVx66aV7rMe9995LXV0d11xzDQkJCdHhX/fm+OOPJysri2nTppGZmcnq1at5+OGHmTNnTkyTgIcffpja2troUMpvvvkm27dvByJ3xpKSkgC49dZb+fvf/05RUVF06NgLLriAxYsXc9lll7F69eqYeT/i4+M5/fTTo7+fdtppPPfcc6xbt45hw4YBkc7Wu85p0+q6664jMzMzZvvdnX766TzzzDP84Ac/IDExkccffzy6rqKigm+++YZrrrmmU+/Vvnr66afbnRvl2muv5eSTT+bVV1/ljDPOYM6cORQVFfHYY48xatQoGhsb22wzZ84cUlNT+fe//813v/vdNk1gLrroIl5++WWuuuoqPvzwQ6ZNm4ZpmqxZs4aXX36Z999/f78vavb3M3kokzgkcWhXEocOPA5t2bKF5557DiB6cfu73/0OiDx1au1f8/zzz/PYY49x+umnM2jQIBoaGnj//feZO3cup5xySswAFYciiU0Sm3YlsenAYlNDQwMnnHACNTU13Hzzzbz99tsx6wcPHhyTHL/55pssX74cgFAoxDfffBONY6eeeirjxo3b5zrE6NKxN3tAR0Optg6/u/vwtaFQSN15552qsLBQ2e12NXDgQHXrrbe2Gcp99yGC96SjYX4BVVRUpJRS6p///KeaMWOGSk9PVzabTaWlpakzzjhDLV26tN39fvvtt+r4449XHo9Heb1edcEFF6iysrK9nr9pmur8889XNptNvf7663utv1JKPf7442rGjBkqNTVVOZ1ONXjwYHXzzTerurq6mHL5+fl7Pc9d35Ndl3W0bX5+fsxxAoGASktLU7/97W/3Wve9DfO7q0ceeUQB6qabbooue/TRR5XH41H19fV7Pda+aP3b7Om1bds2ZVmWuuuuu1R+fr5yOp3q8MMPV2+99Za6+OKL27wnra6++moFqH/+85/trg8Gg+oPf/iDGj16tHI6nSo5OVlNnDhR3XnnnTF/T0Bdc801+3ROnflMHookDkkckjgUq7vi0IcffrjHcznmmGOi5ZYsWaLOPvtslZeXp5xOp4qLi1MTJkxQf/7zn1UoFOr08fo6iU0SmyQ2xeqO2NT6fu7ptftUBx19Jw50+gyllNJaTkCIXue3v/0tzzzzDOvXr48+mu8Ohx9+OMceeyz3339/tx2jK11//fX87W9/o6ysDI/H09PVEaJfkzjUPolDQvQsiU3tk9jUT/vcif7h+uuvp7GxkRdffLHbjvHee++xfv16br311m47Rlfy+/08//zznHXWWYds0BLiYJI41JbEISF6nsSmtiQ2RciTu34uGAxGhw/ek6SkJJmjrJerqKjggw8+4D//+Q+vv/46X331lYxQKfoMiUP9g8Qh0d9IbOofJDbF6rcDqoiIzz//fK8doJ955hkuueSSg1MhsV9WrVrFBRdcQEZGBn/5y18O6aAl+h6JQ/2DxCHR30hs6h8kNsWSJ3f9XE1NDUuXLu2wzOjRo7tkskkhhGiPxCEhRG8ksUn0R5LcCSGEEEIIIUQ/0OuaZVqWRUlJCQkJCd0ye7wQomcppWhoaCAnJwdd7ztjOklsEqJ/k9gkhOiN9jU29brkrqSkhIEDB/Z0NYQQ3Wzbtm0MGDCgp6vRaRKbhDg0SGwSQvRGnY1NvS65S0hIACInkJiY2MO1EUJ0tfr6egYOHBj9rvcVEpuE6N8kNgkheqN9jU29LrlrbVKQmJgoQUqIfqyvNR+S2CTEoUFikxCiN+psbOo7jcqFEEIIIYQQQuxRr3tyJ4ToeUopGhsbqauro66uDsuyGDt2bHT9448/zubNmyPrq2vJSErkz488imb0rTveQoi+pTOxacuWLdH1WVlZ3HfffT1YYyHEoaA3xSZJ7oTox0pLS6murqampoaamhpqa2ujPycmJnLtj3+Kf0sd/i21nPXzi1m/dQMNzU00BpuxlBXdT36uh6efHYCpmVhK5/d3b2PbFn90vS1lAKdPvIGpZ/wKR3paT5yqEKIP6Sg2JSUlcd1110XLnnjiiaxZs4a6ujrq6+uxrJ2xacSIEaxevTr6+8MPP8y3334bs16SOyFEZ/WH2CTJnRC9lFKK+vp6/H4/mZmZ0eX/+Mc/KC8vp7a2luqqamoqq6iprGFHcTm56Zk8csyvCDtraUj7mhN+/RfK6mrb3X9iZhrrPZuZt/kYAspBSfE2QjXlMWV0XcfhdKIRx8xPy6LLrxykqMh0kOSEJJdGTkIVDxbl0VS6jZMkuROiX+tMbNr9wqiwsJB//etf0bKTJ09m+/bt7e5/5MiRMRdQ27dvZ8uWLTFlbDYbSUlJJCcnxyw/99xzOe6440hKSiIpKYmcnJwuOGMhRF8gsamlDt22ZyFEVDAYpKqqKvpyOBxMnToVACtg8uNrfkzxlm1UVlRSWV1JXXUdtf56wpbJuMGZ/OOGy6gpfJeAvZFrr99GbXWg3eN8W13DSTN2MDq4mXPLl2C57DiDcSS4dArdTSS7NbwujWSXRn5SA7eWPgvOZwFYdFoYhYckp0aSK1LObWvtwBt7vF/PcLY59ve5gxWer7vybRNCdLOOYhPA1VdfTXFxcXR9dXU11dXVhMNhpk6dyueffx4t+8tf/pLi4uJ2j1NXVxfze1paGn6/H6/XS3JyMsnJydGf8/PzY8r+7W9/QykVvSjyer243e52Bxf49a9/fSBvhxCil5DYtP8kuRNiH4XDYaqqqqioqGDHjh3Rf1NSUvj+uecTKm8msKmW2RefTEl1GTW+epqCvph9jBzl4vY/jqY+kMjm+jyeefkNQg017R4v2FjH+Iq/UlqeQrZWzfcHWdQPsJPs0vC6aPlXI9mtkRlXzVTXFdFtT/+RQtOMlt/iOzyvKQMOPBwMS3Mf8D6EEPuno9h0wQUXRMsdffTRbNu2jaqqKhobG2P2cdRRR/HZZ59Ff3/jjTf2eFHk88XGtdNOO436+vqYi6HWf3e9iw7w1VdfdXrktylTpnSqnBCid5LYdHBJcicOeaZpUl1dHRNwKioqqKioICMxjUtnnUtgewNNKyuY/PvTKGusRCnVZj/5Q5P5x/YdrK0ZCkBx5XbCDVXR9ZqmEeeyk+MJM14Pc+6S9S1rllJ4bBDTcpHq0Uh1a9F/U9wabnskyGRr1QD8dU7nE6iuHtK7udJBbZEbd3IIX5WDQK0NZWk4vSEatrsYcXtWlx5PiEPZnmLTjh07yMrK4qqrroqWHThwIMXFxe3GpqlTp8ZcQG3evDmm2ZGu6yQnJ5OamkpeXl7MtnfccQemaZKamhrzSklJwe2OjUV//etfO31ufW26ASHEThKbejdJ7kS/pJSitraWsrIySktLo/+WlpaSk5HFD4+/kLr/bkT5woy8/0Sagv529+PMGcFfdgwAIFOrYQcKpRQakOLRSfdoZMRBRpzGmPRmbvfdDq7Ith+fFcZheFqSNR2vC/Q9BI0rJji6423Yo8YyJ8WfJuPJCGIGNcI+g1CzAUpDoaGhMHU7oKFbQQJOL83uTNYNPQcjKUD+lrmUZh1JVf6Y6D7Ngv9jSLAZmzPuoJ6LEH3JnmJTWVkZOTk5XH/99dGyXq+3zd3rVlOnTo25gNI0LRKbNI3U1FTS09NJT08nIyODMWPGxGz7wgsv4HA4ohdDXq8XXW9/ZqQrrrii3eVCiP5FYlP/Icmd6FNM06S8vJySkpKY4JOWksalp36f5jU7aPq0mPH3nUKtr/3A48kewt+qC8jUasjSq4l3Q1MQUlqSsKw4SI/TyPBojEwv4meuS6LbbrzEIsEZT4pbw6Z3fHdnRn7Xf70qvkkg1GRghXQa65yokIZNM9EMRdgXSc4A0BWRwS41NEABQUcipu6gKS6blaMuw5q+7wllnVtHV4qGxCtQRA5naeC3a8QHbsNweLruZIXoQ/YUmzIyMmIudNLS0qiurm53H1OmTIm5gEpNTaWxsZGUlJToxVDrvyNHjozZ9sMPPyQhIYGUlBRsto5jz4wZMw7gTIUQfYnEpkOPJHei1wiFQpSUlLB9+3a2b9+O2+3m5BPnYNYFaFhZzqQzZ7C1tgRzlyH6W+UMSuOZqjh2+FLRUfgdLvA1YnO6GZIQIDteIyteIzteZ0Tadn7oujy6beWVNpKcCdg7MUfb4JT27yDtqx0rEmgodmFzmqBBUoGPxlIn9VvdkUyM2LoooNmTScDppThnBvUJ+YAi4ErZ7zqEdShNsWEzFSUpNgZUhqlK0HllWsJ+7W9AZYjv++pI9nj3u05C9EbtxaZTTz0ViNztHj58OJs2bcI0zTbbTp48OeYCKikpierqarxeL1lZWWRnZ0f/HTFiRMy2X375JUlJSdjt9r3WcfDgwQd4lkKIvkZik2iPJHfioFBKUV5eTmNjI0OGDAHA8oU5/7zzWLdyLcXlxVQ21qLY2SY7f3Aib225gv8VzwSgRIUxlYWmaSTEuRma4Cc7QScrTmNUegPXq59Fm0SWXm7hdSW09FfrOPikeQ4sYQv7dSrXxROssmGGdPzVrU/EFK1JWmtTx4AjEcMMABprh51LeebknTsqbHl1QutTM11Ffg4ZsCHbTrnXxsp8Bz6Hht/RNYloZ21Ps5PgSjqoxxTiQLUXmwDOP/98NmzYwPbt2ykvL4/pL3LEEUdEL6A0TcOyLEzTRNf16MVQ64XRqFGjYo732WefRUdU25u0NJlWRIhDlcQmsb8kuRNd7t///jcbNmygaP0milZF/t1eX0YgHGTkkETufiiPkGXn5XWn89rHnxOuLY1u6zAgN0FjQKLOuBQfD1c9Ba6nAFj1fZMkZzyZ8a1NIvc8+mN2wv4nNmGfTsU3iZhBjcYSF5oOytz5JC1k82APN7ekoRo70sZjC/tYdtjP9vlYremfqYOpQb1Hx2bCQ6d4sYUVYVvf6dibXbYVf2gU8c6D239QiM5qjU2bN29my5Yt0X/9fj+TJ09m0aJF0bJLlixh48aN0d8dDge5ubkMGDCAcePGxez3jTfeICkpiczMzL02O8rOzu7akxJC9HkSm0RXkuROdFowGKSoqIgNGzawYcMG1q9ey7pV63DUWTwy51f4vOvZNvFefvKzEirK2g5QomvgamzktC+2AvA9/sTrJ4TQNTcDEnUGJGqkebQ9DjoyKt1od/le691gsOPbBKyQjhnSsLksGra70PRIeqbMnYlgkzsDvyuF+sQCioaeAkP37VgBG2xLizwpTGy22JRlQ1NQlmzjm8K2c8N1pLckdpOWf4pp2Bi7ZinN7njq45MYWrQKRyiIzQxHy+VMLcOupgLpPVdZcUjaPTa1vhISEnj55Zej5W699daYi6JWuq4TCoVilt13333ous6AAQMYMGAAaWlpe+zYv/sdcCGEAIlNomdIcidiBINBNm7cSGVlJUcffTShHc3Uz9vKSTefy5fF32K109/NiPNyo1pGZm0ND39SyYUFFpWZdgqSNAq8evQ1IFFr06/t9BF7b6+9J746O+6kEMULvdRvdWM4LaywhgrvDHJhw8m6oedgtzVRnTGKpriWO1MdNAFvfZq2MctObZxOYrNFnUdna7qNkKGxbkDfeTJ1zML3iGtuoCwjl8rkTA5btZic8q00u+Jw+30kNNWjNA19l79rXHYTwQY7Lm+Qhu3xoCsGziglbqYPTVe44pJxHu/CocbgzcwjJ/ssgqEqvEmT+sUQwqJ32j02tZoxYwafffYZltU2Nu0+f9Fpp51GZWUlBQUFMa8BAwa06Tty+umnd8t5CCH6F4lNoreR5O4QtmLFCpYvX86qlav49otlrPpmJVtqiwlbJskpBj974FyeXXk+BVoZm2x+LGXhtBuMSFEMSdF3eQU51vl/0f3+6QTXAdetscRJ5ap47HEm9VvcQGSIfqXp6MpEodEYn8uOtPFsLjypw75qra3Ra+N07KZCt6AuTmf1AAdfDHdhdmIglZ6iWRbpVWUkNtaSW7aVpPpq4psbyC3f1uF2KSNq8aT5SBzdSLDBgTM5gBkwcM4KoumQkDCW5OQp2O0peL1TifMMxDA86Pq+PV1sFceg/dpOiPa0xqbVq1ezevVqVq1axcaNGwmHw2RlZVFaurMpt9PpxLIs4uLiGDJkSJvXrv70pz8d7FMRQvQjEptEXyDJXT/n9/tZtWoVy5cvZ8vmLdx00o+ofW0Dpq2RS//1U5ZuatsMIM6hUeCEX657kztcbwGw8RSLOEc8mXFalzyd2fxBKmG/QajRhtYybL9CI2SPpzJ1DPWJBZSMabkDtpdBRiwN1mfbSfBZ2MOK/02IY1PW/j8R7G7HffY2hds2kFxXiaYiaeueuNN9pI2spWF7HN4hdTgGh/Gk72zympf3Q3JzzkU33Dgd6Wja/jVdFeJg2zU2bd26ldtvvz267qc//SkLFixos018fDw5OTkEg0EcjsgT9Mcee4y4uDgyMzPlybEQ4oBJbBJ9nSR3/czChQtZsGABXy1YzLIvv2JT9TbMXZoEvN6Qh9/h5RS1kONzthFnGoxM0xmZpjMq3WBkuk5uQtsEbl+mAKjb4qLi6yTMkIaytJaJsaExfgCWbmfDoNNJStzE1jHHd7ifRpdGdbxByIBlg5ysytu/p0pdSbMsZix6H58rjiOWf8qX46Zh6gbHfvEeQYcTZzDQZpuUETV4CxtwJgdRYQ1ziI57cgCbw47HM5jk5Km4XDkke6fgcuVis8VjWSE0zYauy1dU9A8LFy7k448/Zvny5Sxfvpy1a9fGDM994403Eh8fGSTpqKOOQinFyJEjGTlyJKNGjWLkyJHk5ua2jU0yzLYQ4gBIbBL9zT5fOX788cfce++9LF26lNLSUl577bWY9r9KKW6//XaefPJJamtrmTZtGo8++ihDh+7jyBSiQ6WlpSxZsoQlS5Zw62U3UPX4CppTVnLb3Nv44IPKmLKpbo3xWTrjMgx+bbuWVFdLojZr35tPKhWZo81X6cBfYwcFusMi3Gwj4EikIn0CpmGncuQ46pPab6pXE6fj9Q6h2akRtGlsTbfxxpQ9j3zZ3cau/hJXwMfhKxdRmZxBWk0FSQ21MWU0w8KT7seT4SPz8CqUqWEW6BzlXYplajAK4l0zKBx2IckpY7HZ4qip+QKvdzI2276fm2HIE7h9JbGpd2iNTV9++SW33XZbdIS2J598kmeeeSambGpqKuPHj2fcuHEEAoHoBdRdd9110OstRHeR2NQ7SGwSh4p9Tu6ampoYP348l112GWeeeWab9X/84x/5y1/+wt///ncKCwv5zW9+wwknnMCqVatwuQ68L9ahqL6+niVLlrDoi0UsWvA5i79YRFnDzgTu2eJULsreyl3Nf+PSxBBpY2yMzzQYn6kzLtMgp50ncZ1RsjiJuk0edp1QO2y4CDi9rBn+fepG7fmulAKanRrrc+x8MN6Dz3lw51wDmPnZ24xbtYSwzY4r4Isubz0bmztMYn4DLm+Q9LHVNKTEYfeEcadGnr5ZIY3hI/+PxMRhuFw5GEY8dntip4+fljazK09H7IXEpoOvNTYtXrw4+m9xcXF0/VlnncX48eMBmD17Nj6fj/Hjx0cvmnJycqS5kuj3JDYdfBKbxKFMU7vOfrivG2tazB0opRQ5OTnceOON3HTTTQDU1dWRmZnJs88+y3nnnddmH4FAgEBgZ1O2+vp6Bg4cSF1dHYmJnb+Q7k/KyspITEzEZTgo/eNi/jDvfh5a8J+YMroGo9J1jsgxuPkoByP3c5qAxhIn2z5JicyI3cLnSsXnTmfZ+J92uO2Xg500uXQWDXMSOIgTZs/++A08/iaGbVrVbn81R0IkWXOnBnCn+zDsO8sMHHgZ8fHDSYgfjc2WiMsVGT1T0w5+8nmoqq+vJykpqVu/4xKbukdrbPJ4PADccccd3HnnnTFldF1n1KhRHHHEEdx8882MHDmyJ6oqxD6T2NR3SWwS/dm+xqYu7dBTVFREWVkZs2fPji5LSkpiypQpLFy4sN0gdffdd7f5Ah5qSkpKmDt3LvPfnsvHH3zE5ppifnrLCN5Q9zFE285huTso8GpMzjWYnGNwRK7BhGyDeEfn7yqVL0+kvsiNGdRbBi/RafZkUpdYwJpjLmpTPmTAssJI8vblEOdBefI2afmnDNm8huzybdisyIiYAYcTVzAygIjTG8A7qJ74Qc24UwMYs0w0HZK90ygsvIZQqAaHIw2vd1K311X0LRKb9k9JSQkffPABH330EZ988gkbNmzg1Vdf5YwzzgDg6KOPpqCggMmTJzN58mSOOOIIJkyYEG3CJITomMSm/SOxSYg969LkrqysDGg7f0dmZmZ03e5uvfVWbrjhhujvrXeg+rstW7bwwH33886/32BdeVHMOg0Y8GURm6d9HwA1RHHftQmd2m/l6jhcaWFKP/MS9kee5gXtCWwdOJOtR7YdwEQBJSkGr02Npya+e/t5TflqAeNWf4nSNGxmmISm+ui6tNHVZE/egTHOwgzqeBIyyM+/CqXCpCQfRXz88G6tm+jfJDZ13pYtW3jwwQf53//+x8qVK2PWaZrG+vXro7/PnDmToqKi3XchhOgkiU2dJ7FJiM7p8aH4nE4nTmfPj4LY3bZs2UJzczPZO+Ko/mgR7w/4DQ88vBaIJHMTc3RmFdqYkW9w1EAbXtfOp3J7ave9ZX4qvkoHaApl6pSnTyDoSGR98tlwZGzZkmQj+hRuQ073TMKduaOY8auWMHjLGuKaG9EAV4off7ULR2KQvONKcAwJYY8LM2Lkb8nMOJlgsBK3O09GhRS9zqEWm1qbKIVCIe6//34gEnsmTpzIrFmzmDFjBkcddRRerze6rfRJEeLgk9gksUmIjnTpFXVWVhYA5eXlZGdnR5eXl5dz2GGHdeWhej2lFMuWLeP1V1/jledeYuWWdQybkEfgO4/wnP0BrtpSQtFRDiblGMwqNEj17L3Z45YPU/FX27FCOgFHIjXeoayedh7KiLQxV0DArmFp8PEYN0uGdm1HbCMc4ujFHzDpm8+pS/CS0FSHYVkkFdYTn91M0qAGbNNM9BmKgvwfM3DgZRiGG1137THQ7ssAJULsL4lNO7XGpv/+97/897//ZdmyZZxxxhm8+uqrQGT47ptvvplJkyYxa9YsUlNTe7jGQvRfEpt2ktgkRNfo0uSusLCQrKws5s2bFw1K9fX1LFq0iB//+Mddeahea82aNfzzuRd47omn2VxZEl2uazCkoYS3nOe3JDoaf/zOnpOv2k1uQk02qtfHEbASqEkexsbCU/GNzIiW8ds1quN1KrwGb07uunbkE7/5jCO/WoDH3wxAwfHbUSYoUydgOMi8vJLs3JPJyf4xCQkjMYw4dL17ngYK0RUkNkVi07/+9S/++c9/smHDhuhyXdcJBAIopdC0yMi6f/zjH3uwpkIcOiQ2SWwSoqvtc3LX2NgY8+UrKipi2bJlpKSkkJeXx3XXXcfvfvc7hg4dGh3SNycnJ2ZOl/5IWYptv5nL9164hJVbSgFw2+DEITZOG25jzjAbaXt5OrfhzQxCTTYq0g9n9fALMD1uSI88kTN1qEowWJdj56NxngOqa2p1BTM/e5v0qjI8/iZ2faY28rwNOEaH0MaCzZbI1CPnYbd7ZTRJ0etJbOrYD37wA5YsWQKA2+3mxBNP5LTTTmPOnDmkpaX1cO2E6L8kNnVMYpMQXWufk7svv/yS4447Lvp7a6feiy++mGeffZaf//znNDU1ceWVV1JbW8v06dN57733+t1cLUopPvzwQ5784yPcOGMCT3grsZSXI0emUuDYwffH2jl1uK3DES23f5JMQ4kLC4Ovx19L3RFDAKhM0ClLtmEPK14+unMDqezJ2W89Q+aOEnRl4QwGiM9tImtCJcZUE1dKAE2D8eP/RkryNHTdfkDHEqInSWyKUErx0Ucf8cwzz/DXv/6VhIRIDLn44ovJyMjg+9//PqeeeqqMGifEQSKxKUJikxAHxwHNc9cdDsY8MweiqamJp//2NA/cfS+byrYBcPecdG6ZFNjLlrDp3XSCjQaWabBtwHFsGHJWdF2DS+OzUfvfTy65dgdnv/V3khprUWg44oOMOGdjzBxvQ4f+mszMU7DbvDKAiegxvf07vie9vd5NTU0888wzPPzww6xdGxms6fHHH+fKK6/s4ZoJ0Tf09u/4nvT2ektsEuLA9Og8d/1ZZWUlf7nvAR7+y1+o8TUAEO+AC8faOSWvGWh/GoGi/6Xhq3bgd6XyxRE3o4zInaomp8b8cW6WDdr3ZG7kumV859M3cQYjCWXmhEo0TZF5fiWaDpkZJzN69AMyWpQQh4DKykoefvhhHn74YaqqqgCIj4/nwgsvZNq0aT1cOyHEoUpikxA9Q5K7Tti6YhMjJo7EFwoCMChZ48apTi4aZyfB2TaB2v5ZMnXb4yjPmMTqcRcDkX5z63Ls+9zMsnDrWk7734soTUNTCrfdx/CzirBfGsbtLiBv4KVkZ38PXXdKMifEIaasrIzBgwfT3BwZ/GjQoEHceOONXHTRRdEmT0IIcbBJbBKi50hytwemaWKWNLP29T9za1Uic4ZaFNXo/GKakzNH2jD02ESq7MskajZ42JF2GCvGXAmDwefQuO+M5H06bnJtJae//0+S66owLJMxP1iHOh/sHpO4uKGMHfMIcXGDuvJUhRB9iGmaGEakpUBWVhYnnXQSRUVF/OIXv+DMM8+MrhNCiINJYpMQvYMkd7tRSvGff/+Hm676KY4LfsM93iW8ZXxC02luPPa2E2OueSWLJlsmX0y5AzMPtqbZ+HKIizUDOz81wFlv/51B29bj9AZIyGki+4wKdEMxZsz9ZGR8VwY6EUKglOKVV17hF7/4BfPnzyc/Px+AZ599Fo/HI0/uhRA9QmKTEL2LJHe72LhxI1ecfiEfffsFADd8eQNnnRDpExe3y6iXm+el4mt08/m42/BPSyesw91np3T6OKe+/0+GF60CYMQ5G3GdFGnuOfmIN7HZ4nG5BkowFEJEbdy4kWuuuYb3338fgL/85S/86U9/AiAuLq4nqyaEOIRJbBKi95Hkjshdpycee4Lrrvsp/mAIhwG3THNwy3RnTLkt81Mp8w3ly4m/IGCDpUNczBu/9znnjl40l/GrFuMO+Bh6ehGe7/jRNBg06AYKC67prtMSQvRxSimeeuoprrvuOpqbm3E4HNxyyy3ccsstPV01IcQhTGKTEL3XIZ/cVVVVceHJ5/DeF/MBOLbA4ImTXQxN3dk2fM2/sylNncyqUZcAcM+ZyYTsHT9ZO37B64xavxx7OMTI72/AOTkEwLSjPsHlyumekxFC9BtVVVVcdtllvPHGGwAce+yxPPHEEwwdOrSHayaEOJRJbBKidzukkzulFD8/7RLe+2I+DgPumunk+qkO9JYmkWVLk/gqeDZFR8+h1qPz0CneDvd34SuPklFVimnYOOzsldimhRky9Aby834k88oJIfbJH/7wB9544w0cDgd33XUX119/Pbqu93S1hBCHOIlNQvRuh2zGYQXCvP30z/nrsQtoqrVx63Qn47N2Pq375vUhfHLkvSwY7eLjMXtuejmkaDXf/fAVMrIqyT62AldygPj4YUw4/HMcjtSDcSpCiH7o//7v/9i6dSu33nor48eP7+nqCCEEILFJiN7ukEzuPp3/MR9se4Q7yt8Fm8aL39uZvK17N4e5h/+V5hkaf+pgGoNJyz5lxuK5DD95I/GX+gCYedwGGQhFCLHfPv/8c6ZOnYqmabhcLl588cWerpIQQkhsEqIPOeSSuwd/9yeu+81N3DjVgfrOzom/66vdvF32a0omj+beM/ec1F371J0kp9Yx6KRtGOMtjj1mFYbh3GN5IYTojEceeYRrrrmGG2+8kXvvvVduFAkhegWJTUL0LYdUcvePJ57hut/cBEDY2rl81QcDmD/mId453sNXg13tbnvpSw9y5PQvib+8GYAJh/+TpKTD0HVJ7IQQB+aFF17gmmsiI+eGw+Eero0QQkRIbBKi7zlkkrv3336PS6++HIBrpzi4/4TIU7tvFozjvYn/x59Pb/9p3U2P/YbB391CwveaKCy8msLCn6LrnZ+gXAghOjJ37lwuueQSAK699lruv/9+uTMuhOhxEpv6FqVUzN/H8oUJ1/gJlTfjHpmC5jQwawIYSU40Q0NZCk3XUEoBtPu3DVf5aPqqAiPRQe1rG2LW6fF2sn9xBGZTiLp3ivB9U0nKecOx58YTrvETjrOTkJtAYEs9KmzhX1mF7rERNyUbdI36D7YQ2FyHOSwZ++hUfM0hfEV15OUkUrWqkmpfkL+uK+cIDC6+aSpWTYDtS8uIn5BJem48TYZGosve7nvRFAixYkUFR4zNxHAeMqlOlKZa/6q9RH19PUlJSdTV1ZGYmNgl+ywqKmLM6FE0+/ycP8bG82e60TWNZ7Y8xmtHFrJ4WNundT/4918ZP2g5WROqSEwYx8SJL6Pr7X+IhBCd1x3f8YOhu2LThAkTqK2t5fzzz+f555+XUeeE6CESm3aS2BShlEIFTHRX2wQhuL0Bsz6ILcWFLdPTJjmymkNUPb+a4LYGVGhnc7EwChuRsnFTs2laWApAyvkjcI9KRbNH3mfLH6b5qwrsWXE4ChNRQRNN1wlX+bACJo2fFhMoqmNlo591mNSgOAE7QRRxaLxEkMHoNAMLCHE5TkZiYAEm4CG2vv5EO876YOTcACcazSgexc9rhNqc/1HYqMFiNVabdb2dTdd45cdHUe8Psbq0nvveX0dmkpN3fnY0pXV+0uKdNPrDZCY5sek6n26oZHB6HLleN3W+EJsqmxg/wIuh73wPd0+uu9K+fsf7fXIXCAQ4bNAw1pRs5cgBBgsu8eAwNB4v/ye3n5PbpvyFrz5KdkUxYy5Zi81pySApQnQxuYCKCAQCTJs2jaVLl3LkkUeyYMECHA5pFSBET5HYFNGfYtPuF9zKUvhW7MBIcGAkOWn8vIS4KdlYvjDNyypoWlhKEIWjJfExURi0vQZUKF4jRBjFqThwAFUo0tEJoCjHYisWt+DrdF0z0LgXDxVY5KLzGiFCKF4nxPiWpGwD5j7sUfS0MyfkUlLr46pjBnPMsHR2NAZYVVLP6Jwk0hM6361rX7/j/f5Z5T/vfoS1JVtJdWu89D03DkPj4bLX+N25KW3K3vTYb8idUkbGGdXMOPor7PakHqixEOJQ8N577/HVV1+RmprKSy+91GcvnoQQ/Utfjk1NX5VT8/K6dtcFUKzH5GECGMB3sFOBhf2zIt4kSAX796zjLwQOoMY7VaC4mKZ21y3H7JJjiIPr1a+KAfhiU3W76y85qoA7Th3d5cft18mdFTAZmvA8n1zqwReGvCSdP1X+h3t3S+yOWfguRyz/jMN+uJoxY+4nK+vUHqqxEOJQcdppp/HJJ5/g8/nIy8vr6eoIIQTQe2JTuDYQaaKoFJrdoOT2zwFwDkoibko2joEJ+FZVoTsMal5dD8DHhPhlJ59tScK0bxKcNoZlJbB0S02bdV6PnSumF/LUp0Xc+t0RPPlJEdlJLj5ZX8nl0wvJS/Ewf00FVx0zmFE5idT7QrgdBmnxkadXITPStFMD6nwhUuNjn2qFwxYB08LjMKJPYkMhk2VflqB2+MhM87CotA7/N5Wcd9UkVCCMmRWHf3sDlU+toAyLpwnwEb1rUKBnP9/MFUcXMiB5z/Np749+3Szz5acv45ytr0R/f77h99x08vSYMlc/ezcjjlxP6vA6jjt2jfSrE6KbSdMnIURv1Fe/43213rtSYYumxWW4hiVT9cJqQqVN1GERh4YG/Bofn+xyYZ6LRvF+Pmk72Nx2g3OPGMjskZkcnuclzmnjnRWl/GvxVj5ZX8nPZg4hZCke/WjjPu/79lNGcclRBWiahmUpNK39gVE6sq68gXXlDcwYls6yrbWMzE4kLd6xx/1UNPhJj3f2yS5LKmyh2SJ9GoPVPsrf2Ejm8QXYMzyEK30EixupfHsTGecMJ1TcyNdzN5GMRjIaQWApYSZji/aZbLWAEJuxmIqNfxBgHEannuhmaDpf/P5EdL3j91L63LVY8P5c8t89kwJv5I/4qf90vnfC9TFlfvLM7zns1JV4s7xMn/75AdVbCNE5ffVCpKvqvXDhQrKzsykoKOi6ygkhDpjEpoMTm8J1AcI7mvGtqKRpURk+FJ8Q5mkC7MDqokaO++enM4dw/exhfLmlhjG5iXgcNpoCYaqbgrywaCvFtT7OnJBLWpyT/DQPHruBzdCpbQ6S4LJTXu8nJc6By24cUD2CYQuHTe/WQTrEvglX+wluq8c9Jh2UiiSKdiPyc9AEXaN5aTm17xThGZ9O81cV0W3rUTgA1y5JYWt/zgH3HL3XY0tyBwSDQQbmplBT3cSb53s4YYiNrGMWxJS54YnbGHv+Wo6e+Sbx8cO6oupCiE44lC+ggsEgo0aNYuvWrbz55puccMIJXVxLIcT+ktjUdbFJmS3D6xsagS31+FdX0fDR9sg6FI8S4J8ED+gYHZl/4zFkJrrwOAwWF1WTHOdgWGZCdH0gbFJRH2BgStc2hxOiPUoprKYQVnMY/7oa6t7aBIAjP5H0K8eiGR2PRCsDqgDPPPIoFZVNZMZpTMszGHXUf2PW/+zp3zLxhys5auqHuN3S10UIcXC89NJLbNy4kczMTKZNm9bT1RFCCKBrYpNSCrPaT9n9X0HYIoCiFIsL9zBIyL7SNXjjJ9M5+aFPY5ZPG5LKPWeOi+nDtaspg1LbLHPaDEns9kNjsBFN06horqAwqRCI/N0DZoCQFWKHbwdZnizshh37Lt2cTMvE0A1WVq1kQPwAACxl8WX5l0zLmYbH7qHGX4PH7omWtet2vtnxDYO8g0h0JGIpi8ZQIxoam+s20xRu4sjsI6N1qPZXk+hIjNbDaThJdaViKpOmUBNV/iqGJbf/MGf3uf46+8S0OdRMTX09OSmZ7Jg7j+XFDcy6+HTMQABL03G6IoMRhUyFI96B5tJJmJ5LwvS2o/V3pX6X3CmluPPeu4DIZOX/S5pDtd0bXX/j47dx+A9XMuPopdh3WS6EEN1JKcUDDzwARCYEjo+P79kKCSEEBx6bzLoApXcvphyLP+Bj8QEOVPKrk0bywxmD9rh+8z1zDmj/PaWsqYxKXyUNwQYmZ03G0A+s6WYrpRSvrH+FOxfeidOyCGoaStPIjssm3nBRXb0BIyGbi0ZdxBMrniArLov1Neu5beptDE4azNLypXwn/zskOBJYWbWS6bnTqQ3UMvPlmZjK3P1gAAwOhdhqtxNqSYCSTZNpPj9fupwYCorttphtNMCjFHalqDUMNKWwASmmSbktUtauFAqwLEVaA1QkaaSHTQobTRYnR5L29HCYsKZRYxg769NOEhbfrDhjocU7k3Ti/dDoAlcIitP2kLAphWGBaWgxy9C06DkDjNms+M2LFi/OTOCcj5oI22wUFRbiDARYfOQUAD77v+Wk7dhBZXp6h383RyCA5ffy6/t/0WG5/dHvmmV+9L/5HHfCLFw22H59PKO/+0l03Q/+81dmn/IRx85chMPRdioEIUT3O1SbPn322WdMnz4dl8vF9u3bSU1tezdZCNFzJDbte2xq+KyYv7y5mif3o6fcOZMGcMr4HKYPSTuo/crKm8pJ96SjazqWstC1nU3iKqvW8doHN3Lk0FP59dI/MTN3OtdOvgWVMghN31m+ormCB796kM/WvQYKCkMhfLrG9CN+xmfFn3HDyB/wx3nX4dM1RgeCbHDYebaknISWS+4gcFZuNvnhEG5LscLppMRmoDSNaydcy4NfPYiuFCOCIRp0jVmjL+TZdS8B8OORF/PN2tdYEarl3IYGRgaCfKd5/2e/+1dCPO/Ex2EoxVKXExtwQlMzuaEwP62t63Dbbx0OPMpiUKh3jUK5q+2fJhNWBo1NLswmHccudd2Rnsb8WbOYsvAL8os3o0yd7QMGsHDaUdEy7uZmfJ7ue8p7xx137LXMId/n7tipE1nwxVdcepida847nDmTHwfgu/P/w2nD/8uMkx4jJUWaQwnRUw7VC6gf/vCHPPXUU1x66aU8/fTT3VBDIcSBkNjUudhkBU3qP9jKoo838yOaO3WMP541juNHZ+Jx2AiZFnHOrms4ZlomftOPx+ZhdeUKtr16GVawiR2hBqb6/Gxw2AlqGotdTsYFgpzb0Ljfx7oyK51ZTb4D2ofoG3aQwjymUcg2prAMgMe4gKt4AT8OqvGSQ2TQlFc5gWEU0YSHd20zIGxgEEYDXPjx4yLc0ljSQkPfZaTX884/hRHDJ3ZYl0O6z10gEODrZcsAuGicnZOPeDS6bnr4YybMuE4SOyHEQRcIBPjPf/4DwEUXXdTDtRFCiIh9iU0qbLHp7Y3MWtj+JOGtxg/0MmdsFpdPH4RpKRy22MEidv99d7UV3+J55Uoc5SvxFc7gTf92cmpLmO7zR8v8LCONVU4H+aEwfyurIK5l+aiW166GhkIAnNZ44H3/nijbccD7EH1DOtWcx5sxy67iBQBcBKOJHcCZvB/9eUp4WYf7fTnzBB4ZcC5j1xaRveor4lPSuq7SLfpVcvfpe+8TClvkJGjkDclFtTxqv/L5+yi4oJi8vMt7uIZCiEPRihUrCAQC5OTkMGPGjJ6ujhBCAJ2PTdVvb+QHn6zn2w76062443gSXLFzBRvtzN8VtsIsWfEco+MG8NUrF3LsLkkbgHeXn91FH3NOO8f6S0XlHushYjXiIb6TT1jbs4UcFnAkFjq1JDKbTwngYCLfxpRbyyCGExkFMoyBreWz8hkTCWNjLYM4iqUMpYh3mMlyRmDXw1iWTgq1uAgSxI4HH17qOYZFvMwcqvFyNc+xmQFsIZfxrCKBJrzU0xcniTin/H3OKY8kg1+OHkV39L7vV8ld0dbXKL8pgXVVFidNehKAw7/9gmlnLmbWzH2fHFIIIbrCpEmTKC8vZ926dRhG13SiF0KIA9WZ2LTp158yM9x+36tzJg3g/04bEzOvW1OoiXWf/5kRi5/lH95kJldu4fDAzmkPbMDUlp+P7aLz2Bd1xGNikELsOflw8ieuJIzBqczFSz2D2Nbhvh7hIppxM4EVrGAE1/JMdF0DHh7mEgZQShED0VHRpnk2wtgI48cVLX8Vz5PFDkIY2FsSozeZxQpGYCdMIg2cxbsYmCRTTzlpLGY8qxlCM7F9wmyESaGWClKhnRRIx8JqWZ5AEwMpYQMFJFFPCnU4CLGCEdgIE8aI2cd/mNNSt++goVAt61obGu56NFPT0JWiJCkNuxnm7eSjSWmqxxUK8tqEY6Llzl80lzfHTyNsGPjtTjLrqihP+nV0/fslU1idU9jmPEYXb8JhhggYdioSU6hM8LYpoykLpemctONjvlf+Pl8ljuLXRU+0KddqvTuPob6te1zflSY1rKLB1fWpWL/qc/fUHedxBe/yoTqM8499EICbH/s1Vz51LwkJI7ujukKIfXSo9msRQvRuffU73p31vvOWuTzTznx0fzhrLOceEZlKyrLCvPrwSL5XXdGmXFf7gGnM5rM9rn+LmSxlXDThiFC0l+DsD4MwNkwCtJ1yYdfjFbCdbVoWAc2JYUXSKFPTMXWd8sQUsuqqsFtmtHYNLg8J/uZ9rqWpadR6EliRO5g12fkdlvUEfIzbvpElhSMZv20DtZ544v0+UpvqyKqrxmGGsJthDMsiaNj5Kn8YrlCQLalZlCXJAGCGCjO+YS3LEkZgabGjdY5rWEuV3YulaVjoHFPzJVPrlvF1wkiCup0H1v5hj/vd8ZM1pKdld3jsQ7bPXcgX5Ci1EjR4MznStOCYhe8y/srVktgJIXpMZ+fLEUKIg6mj2KSU4me3zuVNQjHL/33FFCbmJ6LXbSG46SMc/zgNHfjeAdSjnFS+ZByD2cIINrGZXJ7lbAwsdCxCxDb1fMM9k9N9HzCe1fyLU6kkNvHw2R00OVysycqn2ekiv6qMIRXbMZQirOtsSckiq74Ku2myuHAUh29diycYYFtKBu+MPYrdjdu2gZSmepqcLgbU7CBos6NbFpaus6RgBE0OF02u3j9nXrPTzReDxwDwVf7wHq5N32NqNr5KHB39/Vj1ASfwDtmqGCM+8lmNyoy8TmAJdSTxauYgdBQGJm6asYUjZU2bzjTV0Y2C/dNvkrvrrrqQhf9bxdVHOPjgykhyN7PyfY6Z8VUP10wIcSh76qmnePTRR7n66qu54oorero6QggBdByb2kvsvvn5JAKVi9B//30AHPt4vCq8pFILwEIm8B7HENYN5o2ciDMcwh0MkFtbia4stnvT+bqDBORlZjO6eBMrc/c8H16rTem5fDhiz6MRfruXfXwzcEj05yVtWwaKbnSFeoSntKv3aRubCnECb3Ms87ARxomfNYxmBxl8xgy2agXtbne1eoChrKMWL0NZi0bXPPNNom2TZrNlUCHXtxeiTUk4wCO01W+Su29Wfc3XZRbLat1UxKUzpGg1489OwG5P6umqCSEOYV988QVff/01mzdv7umqCCFE1J5i0+9vmx+T2N1x0jBmfDaDxL/sfVCOzeTytjaTbxKHY6GR2lRHiTeNDRkDKE1K5di1X/Pu2Kl73H5Z3rBO178ziZ3oOuPVVyzXJrS77vvq78TTQAL1OAnwEbMoIZdakhnKOuJoZDAbcOIjm1IK2BSdDkAB9SSSRH27+z5OzQPgG8YTxsZ4vsbY5SlZe339djeFhQCczH9hL53RMiiP/ry3xM5dPZz0deei9BA+70acjTn4vBvwVI/CUz0SNAtQKM0i7KzD4ds5sXmkt6KGw931qVi/Se62bov8MRLyBwNwSfljTLjwlZ6skhBCsGTJEiAycIEQQvQW7cWmzxZt48lgZEJsDYuvPdfinV/V4X5+7/wxT0w8k4B978/yOkrs+pvBah0/4mFc+FjHSCazEEWkT1YRgyhhADoWHpoYwWpu5kEatM49kBis1tFEPKfxCgPZQgrVJFK3x2Qk0utPi206uItmPGwjj0I24dilj+UO0kmibueyTo7SMXq3kTQ7osEeE7tdjWP5HrfvakYwnpRNp+BsyqUpZSWJZVOoy/mM1E2nYAu13+fNUxt50hxfedjOhSrSN09TxCR2kXpHaq61M6LsgeoXyV1jQyPbKxoA8LU8es8ZVY7D0fVzRwghRGc1NTWxcuVKAI444ogero0QQkTsKTZd8No30Z/XuS/HbgXa3f6M8Q9SbU9ibdzBa6d4hPqCM3iZIE7u0O6OWWeoEHbC/B+/IJdiwhgYmDSSwIfMZhKLyKGEreSRRC0VZFHMAI5lPgEcfMoxlJPFebzQQQLkxkaYWpLZwDAmsAQ7oZinSHsyNWYQGJPhrGU4a2PKPMZlnU6e9lXkKdmed+6hmeGsabM8nZ6Z18/mSyHsru5gfSqhilFo+Z+Qs+wn1OT/D19yZP7F5M0nkLHufEIt40WWpDppbFzDqFAemrKhUDRkLcRdOxw97EIPe6KJ1q7SfzyemlfWE7c+0k/R6z4Cz7lpOHLjCVf58a3YQdKcQeiO2FFmLV8YzWlg+cJYzSFsKS7CO3w0fLQNz6RMdJcNe248Zl0QvRue2kE3JHd33HEHd955Z8yy4cOHs2ZN2w9NV/n4/Q+wFGTGaWwafCSnLv03h33//7rteEKIvqcnYtPKlSuxLIvMzExyc3O77ThCiL6rt8Smwbe+DYCTIGtdl7TJBVbFDWLmpGfoChPVYhqJ5zruJZF6LLRoM73OeEGd1WF/qNY51hJo4FReiy7PIzLEfRL1DCWSDDgJMou5ez2mh8gTzQwqyKD7RwbtKpkrL0XpYSpGPrfP22YvvxrNMigf/Sxq0U/ZVpMGITe21E1kpZTQZCl8zhpCm44hoIcwA3EMdCmMgJfcgqWE3Dto3joF/Mk0usqxm25M04Y2poCcYV7yx6ZRXlTP5hWVuBMcDJmYQXJ2HGZ9kKZAmASvE82moxQYLf3U2pgJyrqOUMDEagjgnOFG26VsIRAOTWLbqmpyhydjMzTC4aOw2zTCtQHs6XseDCfrhvb7atqSXbiGeNtd15qwGXF2jLjIYED2rDhSzhsRuw9v1w+kEt13d+x09OjRfPDBBzsPYuveB4Svvf5PAEakGaxIHc7JNc+Rnf27bj2mEKLvOdixad26yMXDyJEyYq8QYs96Ojat31KDqcBOOJLY7eY7E55kRULH/eF+pu5jIoujidW+2JfErlVXNGZz1Q7G7905D7IWdmIZQTRNkbnyErY5t+MY8sEet2/66FYcBZ8QDLlQ249kjMNDdcHbWLYA2sbZbK7I50i3i+UBH1v9dhLTXGQWJFC9bhWJ3mKM9DVUrj+WAU5F/OCPqM2bH92355tLCKWsw77+ZKwJT6JQBJI2A5BYMpWmDbNodJfjKzmMWuXiuDMKyRydQdmWeixLYVkW6QMT8E73UFZUj6PmR3hCFo22er5450M0v5f08a9gbTieMWSypDKR5rQVWGEXvsqhADQM9zJ8ahYThv2IxBPd0bqZIYvta2uw2XW2rq7myKsHtRl51dd4FKGAiaZpVJc0kZQ+GYfbhicxtvluwbg0CsbFtrTTvU68HU43EUvTW/qu7eFJmM1uUDh+Z7NIR8sArB0ldn1Zt0QPm81GVlZWd+y6XTuKI3e30tMSWWNzM/GwsTL0uBCijYMdm1ovoIYN6/wgAUKIQ09PxialFN959HMA1rt+0KZs/tH/I6DHXminqQqOZgETWUwhm/a7HonF08haeQU1+e9j2XyE3BUkFR8DKIKeCtzbp2Gz+0EDzbIzvwZmJdkoH/E8gcTN+JOKACj47Pc4mnIwCfF+rUZ4l2Mk6KAn2DF1ncaaAONnDWTMjFy+eH0jk84czKcvrUNtbyT3qGzGzynE1xjCHW8nfJRFgc/k7UeWU7mtEVDY9DD2xBKcKVsoGHwBR96Yh915CU21AWwOA7vDIK7iRErW1zLkOxlMToskRHltznxsmyW+hrNZvbCUhko/9VV+4gclMGpCOo45Np77VTrfvWosxWtr+HZBMWf9YiJxpziJS2qbACVkuNssGzA8eZffchk5tfWGY2TkU8tSFOoaMLMTfzUw7Dr5YyJTUOTG7Hsnd7wDd3xLnVJc7ZYR3aNbkrv169eTk5ODy+Vi6tSp3H333eTltf1oAwQCAQKBnW266+v33qlyd0l2P4OTNdxZkaYFBcPO3L+KCyH6tYMdmzweD4MHD+61T+4CgQrQdBz21OgNMZ9vK6YVwOPOQ9McMTfKlLKwLD+67gYsLCtAMFhNael/GDjwMgzDQyBQztq1vyYQrGDUyHvRNAOnMxtddxIIlKFpOg5HGuFwA6FwHSUlL1Fd/Rk5OeeQmDCW+PgRGIabhoZVVFd/QlXVx3jiBmG3p5CaMh00A0N30ti4FtDYvOURfL4tJCSMJtl7JF7vEbjdeTQ1bcDtyScxYQzhcBPr1t1JWtpMMjJOjJ6PZYWwrAA2WzxKmShlouuRu8qhUD2hUBVudx61tUtITBxPQ+Mq/L5iDFscumYnNXVGzFxhoVANuu7GMNpeyChlomlGm+VtyymCwUocjrQ2NyllzsSdwuFGysrfIDXlGByOZIqLXyQYrCQzcw42WyKfLzw2WnbY0NsYOPDinqtsJ/RkbFq6ITJgyjXG6zFlnsk5nV8P+SmmFrlUTFB13M/VuPG32V/G6gvxbj8O09YUHXBCoUCz0NRufZK0EJqyAYrPGkwWm2GonRUdel4HCg5LY+S0HPJGpWCaiuK1NeQOT+ZCLfIUJtM/ncptDXz19maGj0hm0K/z8TeGKPqmkksnZuBw7f3y9sQfRRKsOT85LGZ5a8LkMHQcLhvn/mryXvflyNp5vKz4JLIG7ftI7e4EBxOOb38i8mseiyRdgw5L5+hzu/5mod4Ng3qInqMppbq0++a7775LY2Mjw4cPp7S0lDvvvJPi4mK+/fZbEhLazuXQXltzoNOzsAMs+L/pHGOt4HfeSyg14vnL1b9p9z9XIUTPq6+vJykpaZ++412hJ2JTV7GsEA0NKzEMN4bhweFIxTSbUcqktOx1EhPGYBhxrFt3JzZ7Eg0Nq3A60zFNHz7floNaV9G36LoLy/LjcKSRnvYdikv+hWHEExc3lPr6r2PK5uVdwdatT5GVdQZxnsHY7cls3vIofv92Ro/6M5s2PYDPH+nTZBjxHH7YM1RXf4ZpNlNTu4j6+vZHuzsYZs3cuNcyh2psKrjlbeJp5lvXzrnu/lBwGffnRxLiUWoF13EvcTRF1+d+dR2e6lHo1s4mdhsDJpUhRUBBnRm5tNx1qBENcGgQaLnqHDwhneFHZlM4Tga/E6Ij+xqbujy5211tbS35+fn8+c9/5vLLL2+zvr07UAMHDtynILX6jjGMZBuX5f6Go23fcOml/+iy+gshulZPXUDt7mDEpn2hlKKk5CXWrP1Vl+9biEPdzOPW7fXJ6aEYm/whkxG/eY/Nru/HLM86ZgEAz6jzcBAibsd4slf8ECMc32YfH9SHaOpgwMghEzOYfdkoDCMyyEVDtZ+4JAe6sYcBMoQQMfY1NnX7VAher5dhw4axYcOGdtc7nU6czv0fMUYpRYaqBQ0qHClMHDluv/clhDh0dHds6ohSirKy1ykp/Te1tYu65Rg9zeMZRHPz/vfF2RcJCWPw+bYTDtcelOOJ3snlzMEfKAFA0xwcM2MZhtF9I9J1l4MZm658ejGjtc0xy0Yd9V8AnldnoQGDP/oLtmDkgvLr5jBBC8rCbZ8LnPXziTg9NpKz4jo8pvS/EqJ7dXty19jYyMaNG7nooou6Zf/LFn7GSX8uodCr4/4/G7mDj+qW4wgh+pfujk1bt25lypQpFBYW8vnnn0eXh8MNLPj4sC4/nss1ANNswmZLwJt0BKVlr+B2F6BpOvl5V5KWNhOlwui6G00z0DSNcLgBmy0Bw4gdMSzSoMPCssKEw/UoFcLlyunyOvckpRSm2YhheAiHm7DZIhek4XAjdXVLcbpySIgfsZe9dLx/TdOwrCDhcAOGEUd9/TLi4oawvfifpKUeR3z8MEwzgM0WF32qZJp+lArhD5Rh6G6KNj9EfPwIcnPOBcCyAtjtyTQ2rsXhSCcY3EEgUE5c/DBQCrvdi2WFMAw34XBdy3DxGoHgDkKhGlzOLCor59Ps20xK8nR03Y5p+bHbktB0B4bupLr6M8rK/8ugQdcTDtURHz+ChoZVbC9+nvy8K1m77nbC4Ug/r2FDf0Nc3FDKyv5LadkrDBt2OzYjjlWrfw5ASvI0AsEdeDyFjBj+W0yzmZKSl8gdcCHKCrNmzS9xONMZNvR2qqs/QdNtpKUeF+372N572t8dzNhUMuNXbHb9MrpuxFFvUmtP5O/qHDJXX0Dytu8AMK8+ROMens4dd+EIRhyVLf22hOglujy5u+mmmzjllFPIz8+npKSE22+/HcMwOP/887v6UADMe+tlyhoVTptiRHOQxMRR3XIcIUTfdrBjU3FxMWVlZbhcO+9Sf/jRKKw9TAq8q7yBl5OTcx66bkMpE49n3ycKHjXqj3sts3tS1ypyAW1gGAaGkd5umb5O0zRstkh/Jrt9ZzMXuz2JtLTOjRi3t/0D6LoDhyMyqlxy8pEADCr8WbScvtsohJH+4i7iW+o2auQfdlsf+ZvFxw8HwOFIif68s4y7Zd3OvkytdQDIy2vb1G9XiYnjKCj4cZtlubnnAZCVdWqbbVJSpsV85rKzz9rD3lMZPPim6G+HH76zG0Vm5pwO69VfE7ueik02u5MsamPW1doTeUGdRfY3V5FYFvm8/rc21GYfp99wOLnD2h8lUQjRs7o8udu+fTvnn38+VVVVpKenM336dL744gvS07vnAmH75tUApCY4yA7VYrd7u+U4Qoi+7WDHppKSSPOwnJzIE6958we3KeNwpJGbeyGFBT/ptxeuQoiO9VRsstxelriuji4fO/VV/q7OIe+L23DXDwJiE7uzfj5xv0aBFEIcXF2e3L344otdvcsONTTUAJAQ5ybXvvc74kKIQ9PBjk3l5eUAZGZmtknsdN3BcceuPqj1EUL0Tj0Vm2qIfXI/y/428XX5uOsHscpnsj6wsx3mjx46Bpt971N5CCF6Xrf3uetufn9kaF6nx01hWp8/HSFEP1FbWwuAxxN702nG0V/HNAMUQhy4cNDENBUOZyQBCQVN1n5RRpzXyaDD+mfT4v3VGpsyXGZ02S1DruMUnid/0bMA0cRu5LRsZl7UO+fpFEK0r89nQ83+IAA2t4exhal7KS2EEAdH6wVUIPAZEIlN0476VBK7PkhZCqUUuqFjWQp/YwibQ+/URMndVqc+MLhIe3WsKm7ks/+sp3B8OmOPHRBdHvSF2fh1BWZYUbyuhg1fVnRpXX54/wwc7j5/ydMlWmPTGHdldJmWs4Psb64EdjbFTEx3S2InRB/U5yNdNLnzeCgskCAkhOgdWi+g4uMjczlNmfwOLld2h9sopbDCCsMeO/9TQ7Wf+kof7ngHDreNOK+DUMDE7jQINIep2+Fj68oqBh2Wjs1hkJTuZv2X5Xz5zma+c9koPIlOgr4wniQHNofBlhWVrF1URjhkMeO8YcQlOmmo9mN3GTTXB7E7DGormonzOqmr8LHio+3EeZ1oGqxbXN5u3TUN2ps1NTnLQ01ZMwCzLxnJB8+2bY46ekYu9ZU+tq2q3tvbul+8GW5qK3xtlueNSmHU9BzmPr0KM9zBRF0dyCpMoKyoIfr7jx46hvVLygk0h0kbmMD//rYSX33k/6n8Mals+bZq/06iA4Zdx+4w8De1Hfiit9q2uoaPX1x30I4nid1OrbFpirsYiAzoM5P/kVj2DG+0JHbfvWqsPPEUoo/q89Eu2WNjRJqOx5tEQuK+jygnhBDdIT09nfz8OFLTIs3EWkc0VEpRtKySdx9f0eXHXPxmUZtlL/1uSYfbPLdiYZccu73EDogmdkC7iR3Ayo+Lu6QOe9JeYgewdVU1Ww8wodw1sQN4/KcL9li2OxI7ADNkYYb2Lzntz5o0Ra1uscAd5uo+8KTzYElPTyctM4fcxMhn/+dDb+CKxQNZ2hSm9WssiZ0QfVefT+5+NDuP446r5p7EcTgcEoyEEL3D73//e04/Yw319ctwBn/EX6+a39NVEqLXqNAtMiy9wzKLnCEWusKEAQVM99tYZzepsCnY9WbCnnI2pRjbsJIyfQSl5bXkZMnQ/RCJTcpwcpn+JwCcWduwlh3H9lAYgKsfOa4nqyeEOEB9PrnzWJE7sgHdia7be7g2QggRoZSiqWkDtZumU/blpJ6uTowgiqAG8Wrfn2S87gmw3mGRbmoUhgy22yzywzpFNhOn0qjTFSFNkW7qBDTF6U1OtttManTF1EAkRr8QH6DcsEiwNArCOt/xOaLL63WLISGDDXYTEwhpYAJjgwaVhqLSsAgCSZaGA6jUFemmRlCDgKbwWhpVhiLYUl+3gosbXIQ1xbueEHW6xQyfnTKbxSS/jSSls80w+cQdJoyi3FBkmBoJSmOHoWjQVCSP2OWt0hQcEbDhtTS8lsZqu0lIg2l+GymWTo1ukdySuHztCFNkN5nus5OgNFY4wqyxmyRbOocHDOZ6QjiVRqOm8GuKiQEbOabOdpvFRrvJDl2RbWr4NKg1FIYCpwKH0qjXFWODBvV6JNOp0hX1hkJXMD5o4NNgh2FR1/IeOZVGra6o1RUeBflhA48Fax0mutLINDWyTZ2lzjCHB2x87QzTpINdgUNBmqljVxDQwKWgTldU2BRaS66lATmmTqVuYbX83azW903RQRLWdl1moJyMwA6c9nzQXbhNH186HPh1J04zwKnlb5MViPTLC2p2HGrPTVKPrfqERMf0jj/Yh5hJ1mJoya2nVzRR1DKAylV/PRZNJiMXok/r88ldPH4A/Dh6uCZCCLGT319MfWkuZV9e3GbdervJarvJJrtJ9JJUA11FLoaTWpKL7bbIBZfTDBDWDFyWnyZbfOzOlIp0eOuApiyUFrmS01VkhDwLHZsKE9btoBQ6FlbL1Z6hTEzNwKbCOK0AmYEdbHfnENLsZAR3MLA5SE6glBx/KU1xQ8ho2sRXGd8hwWzEbimOrV6IwwqSGdzBZ8lHUmQvYEjTRj5TYVYmjGB61ecMat4CwCZPAfOdmXybMIpBzZsZEG5gk6eQc7e9RZUjhQpnOttducT7SwjZvRzWvJnBzZHmp/9Lm8lx9SvY5CnEoYKkBavw6W4GNRfxv/RZKE3DYzbzdMJgdKUYW/8thVaQDc40Mhsr+FfiODQUzYYner5jGtZR4sqh2QqQFAozKFTN0dWfszTpcJYnjsVt+qi1J7HEGXlPHWaAjOAOQpqNL1UFm+PyqbMltumEWOesQMeizpaITYVJCJXzjiuVRi0epwrg1yOT3X/uUsSZzUypWcxgw8OO5MnYQttItsIMMJvY5CnksPoVbIwrJElzsN5wEtJthDQ72YEycprrcVl+trgH0my4cZt+EkyoMdygqciNUBTNmk6R0QgGWEonrNvQzXo2O+PQlWK5rQFXOIih2QnpNpSCLXYPNiuE0wpgw2REw1pOaNzA10njGNK0kUXJk/EGqzmz6uOYz5+Fho6K/rurpUmHMbFu2R4/u8dWfdLhZxvoMLFrFeeVp3at6v0hNC0SW9Z7BpC/6QQ+DFqceOUYDKPjp6lCiN5PU2pPPSV6Rn19PUlJSdTV1ZGYuPdR5aYUeGhqDjD5kit4+o+PH4QaCiEOxL5+x3uLfa33UUeNY8u6Gi6ZeQc5KYU8neCnSleggcMMkBKqYUTjWhZ7j+Ci7f/s1AWqEGJ3Co8RIi+ullJfAhmuRgZ46pmQUhItYcVnoV//LRgdt+45VGLTpCOPonrTMt74ns6HR5/F6d9cwhs1imsem3kQaiuE2Ff7+h3v80/uNlUGqGyyOMKUzuRCiN5j/fotVFbVo5TFEls5x5e+S1qo7eAdYxtW9UDtOtJR+zkwNAuHHgY0fKYtWjbB5qfZdKBrFqalR58C7mkfCbYAzaadoGUDFAM8dZT5Egir1omSFQM9dewIxBE0DTJcjVT449E1hU2zKIivYWNDKmGlY2gWYaXj1MNYSmdoYiXbmpJoNh2YSuvwfPZPx+9Rdx1HQ6EOynG7Q+u5KOy6Sciy7bYcbJrJyKQKdBRBy4ZdN/lO9oYDPrLeWEYw4Mfhka4bABvXrqG21oel4gjpLlYFNI48XQakE6K/6PPJXSAcefDoMPr8qQgh+hG/L9Lry2r6N2N37KnZuMKhm7iMMM1hO1nuyMiLyQ4fa+oySHU2YyqNk3PXkOJsf8RHIfaH3zRwGWab5duakghaBoMTumdaip7wl/Dp/CBsSueNFoFApDuL2waOUAJFPovjT8jv4VoJIbpKn8+I/KFIcmfY+/ypCCH6Eb8/0szSbphoKOJsQeJsQS4sXEbI0rHrHbc2OL4LnlgIsSftJXYAA+PqDnJNuscH5uG8ah7NO9aRAJzrr4NEb89WqpcIBiM3ngL2eNJrk0kYlybTRAjRj/TpjCgcDtM6tY/DJs0thBC9g2mahM3IxXOG289PR34Zs35viZ0QAqpVPF9bQ5llfM1yaxCPhE/jQ+swBmoVhLCxVWV2aj+eQX/GiH+pm2vbN5imidkSm6qd6SRWpTH23AE9XCshRFfq08lddXlp9GeHQxpcCCF6h0AgEP350iErOND+WfXKw7Pm8fzAmItXa+LkwO8YpJXyS/s/WWCOx6s1ssgayf+sSZygL6FQK2WxNQKFRggbn1ujKdRKGalv5T/mDCbp6wgpAxODdWoAzbjIpooG3DTiAWCavoJ11kCqSMRCI51asrVq1qtcfLhiRtcEhYsgaVodltKpJAkXQRJoppid849mUYVbC1KksgEwMHEQwkdkpMjYfe5KobX0NotdH+mvlUVkcvAyUttsBxpJNKK11LGMVDQs4vHTgAcnQZyEqCeORBppwMMAbQflKoUgkZuGToJY6IQw2PVvmaeVY6HjIoCFjoXGTH0ZdSqOj6zx5GqV6CjWqIH4cWDDZJy2CRsmi9VIAJJoJIAdP07shJmpf8UX1ijqiMeDnySaqCLSgb61Ph78xOHnaP0bduBlh/KyTaWTpVWzXaUTwE4iTUzS1/GFNYqxWhG52g6OMlbxX/MoRmubSdCacRJijcrDRZDf2Z8BYLU1kIfCZ/CxNY48rYJCrYytKoMwBqcan7PQGkUizWRp1aRp9dwTPg8bJmFsGJjYMAm01NNLI7Uk4KWBAHYsdAZoO9ioctGwUB30y4yx21hDG1Vu9GfdWYYVyEJ3bcOWuIJw/Ri86R9zbcFqnMpOuqeaDX6dZGdC547Vz+0amxrdXuoDaeQOl5FEhehP+vRomQvee51jv3sGAHf8+Q5uv/72g1FFIcQBOBRGpKuqqiItLQ2A0G8SsO02b9Tfwt/lRfM4ilQW4b59j02ITrElLSVcNzHyixYC1ba1jT1pCZqtAbt3CVooicatVwHgznuClIQN2DX4QWqIXIeJrZP3S/y4cOHnmAkrsHk9HZY91GLTy388iXD9zzn/t8ccjGoKIfbTITVaZunGtQxN0QlZisxUb09XRwghgEjTp9wkD3bNh03XeMWczo2hqwGiTyx0Zwm6cyXu5C8IVU9Dd5biSP0YK5SM7tiB2TgCK5iK4d6K5qiKzEulBwnVTsJwb0Oz1WP5c9CdFWi2WrDcoPuwgulYgQzsiStj6qQUYDnRjECb+irLjjLd6PZ6YkY11CCkNJyaImTasDQFmglo2IGg0siym6TYFBsDOmEFw1wWx8aHeL7aSUBBoq6oNTUGOS22ByNlLk4L8nWzwbagjgaUhTRUKJUse5haFSSowGnzEVDg0iCgaHlup0gyFLMTwtSZGst8Bk2mhq+ljqPdJpk2iyZL49PGyNxsNh2CYSfKcpHtruWkpBDv1NkpD+voKJwaDHFaVIRshDBpNjUKHDp1yqQ0pHFiYoh0m2J+vZ0kmyLeUHgNxSqfQWVjLjiqcdl8NJk6oGMPpdBIEGW50PRm7LYmFArTcqFpJg4jSFBpGCh0DUIK4nVotsBrKKqDHmx6mHjdpMY0MEJpZDsbGZdYTZKh+LrZQVGTF3/YheasQNMiTzUJecm2KSppJtlm0aRMTMvAb9qxUJGZ1y07SumYzUNBC2NL+BYsB1Yo8uRGs+y447Zi18BvaYRU5D3XNUWqTVET1hjjMvm2IY2wrZYRLpNJcWG+9RnYNVjnN0gxIGjpuA2Ti1Mg0e6Pfs4+aXiBqfFhbBqYCqrDGqk2RVCBq81DvGIY8bN2v18KqCQNDYslHMlnzEDHYoM2fI/fyVUug5Q9rj10mKZJVkocLquZZlc8qa6+k8QKITqnTyd3WqiJdT+Nx6/szBuYu/cNhBDiIMjIyODFH41nujuSYN1kXUz8sDvQDD8aimFOi2MTQphojHGbwK6JWOuAFkvb33neh7v8UrHLz80t/25pebWnuYNB/A98IA0LHZ1If8Lf5e4c3VMRSc4WM5V4GhjDCqrdR3M41XipIY0KXGwHoJhcDCzSqAM0fLjx0IQPD/E0Rve3g0yO9kYShwTqUWj4cQNQQg7fTd6Gk0BLc05fyxkmUkcGP/I0Ek8DdkLU4sXAwkQnieboJNv1JKKhiMeHBoyL09CxWMRRZFHKpKRGbNTgJMh6RrGYI7mQZ/GwFQuNJuKxE8JFa3IT+fuEMdCxKCeLLCJdC8yWZZH1FjZCLGMiKVRSwKZofRpI4Mj4YhS+6HsdwIWDIDqlNJBAPA0EiExUbm+p+65/h4iKliauGpXE46SKOJoIY6OBBFKpQmtpIluLFydBwtj4lnHYCTEtvZohlKFj8QnHkBCXxen8hwrSMDBJoQobYSpJxw9UkMFcTmR6wgKaKCOOJgKak6DdSwk6a7URrGY0C7WjD/ATuGdJDumXD5HY9MxPpnCi9iWP2VxkF3h7ukpCiC7Wp5M7n78egAB2ctMzerg2Qgixk0+P9AN+OHwaT826da/lTSJzwxmYbGIIAZysYgxn8G+2UMC3jCeLUpwEWMUYMinlfeZQrA2kQG1kszY4uq9x6iu+0SZ027mJ9i1gVk9Xoce8xjl7LTOfEw5CTdo6bOs6GhsKSUpK6pHj9zbelpskpm5nwMjd+6kKIfq6Pp3cBcxIL+sQNlKTpGmBEKJ3MM0QqfbInHUNcZFJuZvxUEo22yjgQ2Z12IRsV69z9l7L7JrYAZLYiUPWgOoKauISaHK6KagsZfbqJdgsi6SkvSefh4oE5QMNFHbSB8b3dHWEEF2sTyd3xRU1HP5yIylxQV67XpI7IUTvsPybr7n4yRUMiLewbj2WB7Vre7pKQvRZx679ipyaSkI2Gz67g4DNgSscpMnhIquuGncogN1qf94+gO8ddeZBrG3vtnLVas55Yh15CWFOvsGBbnRyxFIhRJ/Rp5O75lCYZWUWOYkhnG5pbiGE6B0qyrbybVmI2kSN7Hhvj9ZlZMlmcuoqCRk2/DY7g3cUs2LAEFyhAI5wiO3JGSQ3N+BtbiSzvpqwbrB84BDqXXEEbHaGVWxjSMV2EvzNmLrBByMnkdzcwLjtG4gLBmh0uAjYHRhWpM+YOxTAZ3cQ7/ehNA1dWehKETTs1Ls9bE7NZsLWdfjtDhzhEBqKBqeHRH8TAJam0+DyYGk6yc31GEoR1nTChkHYsKFbFp5QINqPL9pHzuXBZpq4QoE2A+y39jMMGDYqEpPJqqumweUhubmBigQvNssitameXYeO1nbZrtYdT7E3jRFlWyhPTCG5qQE0cIRDNDrdJPqbsTSdgM2OhsIdikwSbbVsHzm2nQaXm7Sm+nb/TgrYlpJBVl01DjMMgKlp1HoSCNjseJsb8YQig+EEDBt2M4zP4cJmmYR1A1PXUWgk+Zti+lW2nlN7/SwVYGo6NmURMOzUxCWQWV+914k7LNjrJAZmy6TYhlIEbHZsZhjjQAfnbjsWUNQZgckU69WsM0o4LFzIQCvS3NCJHebXwfEHduj+oqqmjlXlAep9GqeGZAopIfqjPp3cmS3/T2ga2GwdD3EshBAHS9WOyEAnugZNjo6bPeVVlTF+2wac4SBJviYaXB4S/M3oysJQqs0AKK0X1nseGGXvpm/4JvrzuOJNbdZ/Z/WXbZYBGGaYk779ImZZfNBPfNAfs8wZDpGcnExNTc3OZWaI9MY60hsjA7fE7bJNsq9x5zGUSUpzQ/T3ww8/nK+//hpb2ILwzgnPIknTzmQh0d9MYX4BI0aNJMVI5IW3XoopG6lDmIE1OwCix8hsqG1Tbvffvb5GvC11zKmriimT5G9uqbcVTb5a7ZoAOc0QzqbdJmzb7Vh51RUxywylSG0nGXS2JH+t76Fzt4ngtD383N4xbcqK1i+rvrqD0jt15lnPromcM7zn827PiHAuA61UklU8S2wbcCsHE8KDcGCgoREghIu2iUmqmcA4M7/dfYYDYWzOPn3J0yUa6yOfe10DTHlqJ0R/1KcjndXyn5Kuaei6s4drI4QQERUlRQAYGjQ6Pfzw4//S4IojLuDbY/Ox/Lx8ph99CnUV1QwKZlBkVlCzpZJx0w4jznKiAhaNy8tprm8kaWI2zng3VdsqsX/TiL/Jx1a1gzwrDXt6AiGHhduyEa7xofmtvdY3SBh7y4VzlyntfFHVkqS1e/yFMLGzA5WsBdYGgUqu2I/BTRSq3TpYKBo1PwnK1bXvUZvjWJTqtWRaSdgwCGNiw4iuDxBCR8Pezn/dkQk2Ole3MCYaGgZ6yziYBhYWRXoFA61UHNjQd0vhdn9vWn/fdfmuP5tYBAjhwRmzTRgL+y7ntDezQmPbLGsvsWvPtz6Tujg7Z942RRK7FnXVkRsuhgYqLO+JEP1Rn/5mWy3NgAxdQ9PkDpQQoneo2xHJbAxdY8KO5Vx58aUkrrNomL9tzxutA9aV4Qaa2U4mkEkiwfWbCO5SzAH4SrbhAwwiT/IcGAwhK1Jghw8HYBLodBri6OH/CrozYdoXe6qHjkaicnf78XV0cq2ds7HZdkuCnOx5OP/OJna777f1b69jMNTK3uM2u783rb/vunzXnw30mMSudf2+JHZ7E1aKtX6LqrDisO8Pp3BcGiiFOzFy3AFddqT+o7mmEojEJhWW6SGE6I/6dHLXerdX13rHhYEQQgD4GiJN6TRN49RtBtpjW2jYyzZC9Ed+S+HSNXyWwq1rLG0Kk27XyXNEbshu8Js4kxxUN4XJGJHCkO8WULO5HmeSg+QMD7rHjiveTihgYne2TQwLDvL59HW11eVA5MmdpuJ6uDZCiO7Qp5M7y2ppyiO5nRCiF2kIt8YmjYKm5G49lqkUhqbRZCoaLEWWPXLRvMZnkmXXCSpFcViRbdOoNRX+FBdZdQFCKtJ3qsFSBC2oDFvEGxoBu4EnZFIeVoQVjD0ml9QsD9++u5lQSJE2Mpnm+iDJWR6yC5JIchmUbK2ntjFEeH0tepqbYbPzaKoLEO+xo3tsxMfbaGgIse6TElLjbNjTPWSOSmH76hrKN9WSnh1HfKqL5BQ3CQPjCQVMnHF26iqaSUx1U1XSRDhkklWYhGHX0TRQCiq3NRCX5CTgC2Oz63gSHdgckQQgFDTRdY1Ac5igL0xteTPxKS5Sc+OwLIWuaygFjdV+UIpQXZCKVVWkjE3D3RxCT/ewbXU1gyZn4qsPsX1NNcMOS8PQNDB0dLcNX2MIX0OQ1NxIv0orECawtYGg10k4aKEbGuGgRbAhwNrPS8kZm4Y73oE7wU5ShgdlKkJBk4QUF6ZpoWsaoWo/9aVNpI5JRVkq+h9cKGDidNsIBU189UFc8XZsdj2ynaGj6xpNtQHivE5qy5tJyvCg6xq15c3EJTvxN4YIB028mR6ssEK3aTTWBCLHDlmgKaq2NJBWkIhpKuyO2ETKshRKKQwjckwrrLBMC6fHjlIKFGj63v8z3v1pWntP15Jz2/ZTbS+xE/uuurok8oOm4Y5L6biwEKJP6tPJnWHTyYrXSI7r06chhOhvDMiK10jxGAywYicJ3hGy2JTswpPkxO4PM+2qcaimEFq8HVecHa3lYl5ZqlMXy3uy60VzV8x6N+q4gXtclzUpc6/bJwEDhsdeTKbmxMOstvt1eiLNxdIGJACQPbjtaMiaBhn5kSlw4rxt+1y3JieeRAeeRAfezJ2DbhmGFt1HYlpLc8t0D6lDvDH7GJkR2cbptsds36p13610pw330GTaNuBMIHd0WpulAK6WppZGy5D0jjQ3aS110oydf3+n2xY9L3vaziPsOpR9fLILgOSsnU9kWuttT9mZHBn2yH4TUlwtv0f2kTHY27LPtvXU9dZxPyN1NQygpYmlpmn7P7qPOKiaAw2R2BRnIy13WE9XRwjRDfp0VjSoIIvSGxNYTV5PV0UIIaIGFWZTemMC20ljQy0c+bsjccVHLuIHAIfvvkFC2wEiDiSxE0KI9uQOSKX0xgTKSKZyUGFPV0cI0Q36dHLXyuzUwMxCCHFwaC1PNELYmHrX9OiTKCGE6EmtY/WGMcgd2L1NxoUQPaNPZ0WaFunXYslImUKIXqR1GHkTXRI7IUSv0dogIIyNpJTuHwFWCHHw9emsaGNRCdOebuK3b23v6aoIIUTUps2R2PSbt8p7uipCCBFV1BKbfvlWRUx/TSFE/9Gnm2U2Nfn5fJvJeHw9XRUhhIhqavbx+TYTH4GerooQQkQ1NUeum/wxs2cKIfqTPn3bRqmdw40LIURvYSkLkNgkhOhdVMsUUjKHlBD9V59O7iwrcgGly6hyQoheRLUmdxKbhBC9iGoZUkWum4Tov7otufvrX/9KQUEBLpeLKVOmsHjx4q4/iJLkTgixbw5GbGppVIAugz0JITrpoFw3WdLiSYj+rluuPF566SVuuOEGbr/9dr766ivGjx/PCSecQEVFRZcex5JmmUKIfXCwYtPOJ3ddulshRD91sGITSKsCIfq7brn0+POf/8wPf/hDLr30UkaNGsVjjz2Gx+Ph6aef7tLjRC+g5ApKCNEJEpuEEL2RxCYhRFfp8m93MBhk6dKlzJ49e+dBdJ3Zs2ezcOHCNuUDgQD19fUxr84yNI0EB7gcEqSEEB07mLFJb4lNTofRJXUXQvRfB/e6CYlNQvRzXZ4VVVZWYpommZmZMcszMzMpKytrU/7uu+8mKSkp+ho4cGCnj3XE4UOouSWJ288bc8D1FkL0bwczNk0+fDDVt3glNgkh9urgXjdFYtNtEpuE6Ld6/JHXrbfeSl1dXfS1bdu2Tm/7k188hXFnLTNu/aAbayiEOBQdaGyy3VnD+B+93I01FEIcig4sNv0tEpt+KLFJiP6qyycxT0tLwzAMysvLY5aXl5eTlZXVprzT6cTpdB7QMW22Pj0XuxDiIOiJ2JSakXFA2wsh+r+eiE1pWRKbhOivuvzJncPhYOLEicybNy+6zLIs5s2bx9SpU7v6cEII0SkSm4QQvZHEJiFEV+qWR1433HADF198MZMmTWLy5Mk88MADNDU1cemll+51W9UyvcG+dBAWQvQdrd/t1u/6wSSxSQixJxKbhBC90T7HJtVNHnroIZWXl6ccDoeaPHmy+uKLLzq13bZt2xQgL3nJq5+/tm3b1l3hp0MSm+QlL3l19JLYJC95yas3vjobmzSleuAWVQcsy6KkpISEhIROTU5eX1/PwIED2bZtG4mJiQehhgePnFvf1J/PDQ78/JRSNDQ0kJOTg673+JhOnSaxaSc5t76pP58bSGyS2CTn1lf153ODgx+bet1IJLquM2DAgH3eLjExsV9+IEDOra/qz+cGB3Z+SUlJXVyb7iexqS05t76pP58bSGzqrP78OZBz65v687nBwYtNfefWlBBCCCGEEEKIPZLkTgghhBBCCCH6gT6f3DmdTm6//fYDnvOlN5Jz65v687lB/z+/rtKf3yc5t76pP58b9P/z6yr9+X2Sc+ub+vO5wcE/v143oIoQQgghhBBCiH3X55/cCSGEEEIIIYSQ5E4IIYQQQggh+gVJ7oQQQgghhBCiH5DkTgghhBBCCCH6AUnuhBBCCCGEEKIf6NPJ3V//+lcKCgpwuVxMmTKFxYsX93SV2vj444855ZRTyMnJQdM0Xn/99Zj1Siluu+02srOzcbvdzJ49m/Xr18eUqa6u5oILLiAxMRGv18vll19OY2NjTJlvvvmGo48+GpfLxcCBA/njH//Y3afG3XffzRFHHEFCQgIZGRmcfvrprF27NqaM3+/nmmuuITU1lfj4eM466yzKy8tjymzdupU5c+bg8XjIyMjg5ptvJhwOx5T56KOPmDBhAk6nkyFDhvDss89267k9+uijjBs3jsTERBITE5k6dSrvvvtunz+v9txzzz1omsZ1110XXdafzq8nSGzaSWJT15LY1H/OrydIbNpJYlPXktjUi85P9VEvvviicjgc6umnn1YrV65UP/zhD5XX61Xl5eU9XbUY77zzjvrVr36lXn31VQWo1157LWb9Pffco5KSktTrr7+uli9frk499VRVWFiofD5ftMyJJ56oxo8fr7744gv1ySefqCFDhqjzzz8/ur6urk5lZmaqCy64QH377bfqX//6l3K73erxxx/v1nM74YQT1DPP/H879xbS5P/HAfyjzi1F5ibaRoeVkRhmR0VbRV04kuoiuoqIkLoIS8EoKgu6NgiCkuomqLsGBVJ0kIbaQjDLtaVLWxfZgXBJh6mVedr7fxE+P5+0wHTOZ//3Cwb2PB+efd8O3vCt9b0Kv98Pn8+Hbdu2wWaz4du3b8pMaWkpFi5ciLq6OrS0tGDdunVYv369cn94eBi5ublwOBzwer24d+8e0tPTcfLkSWXm9evXSE5OxpEjR9De3o7q6mokJCSgtrY2Ytlu376Nu3fv4tWrVwgEAjh16hQSExPh9/s1net3T548weLFi7Fy5UpUVFQo12MlXzSwm9hN7KapYzdNP3YTu4ndNHVa6CbNbu4KCgpQVlam/HlkZATz5s1DVVVVFFf1d7+XVDgchtVqxdmzZ5VroVAIBoMB169fBwC0t7dDRPD06VNl5v79+4iLi8OHDx8AAJcuXYLZbMbAwIAyc+LECWRnZ0c4kVp3dzdEBG63G8CvLImJibhx44Yy09HRARFBU1MTgF8lHh8fj2AwqMxcvnwZRqNRyXP8+HEsX75c9V67du1CcXFxpCOpmM1mXLlyJWZy9fX1ISsrCy6XC5s3b1ZKKlbyRQu7id3EbpoadlNksJvYTeymqdFKN2nya5mDg4Pi8XjE4XAo1+Lj48XhcEhTU1MUVzY5nZ2dEgwGVTlSU1OlsLBQydHU1CQmk0ny8/OVGYfDIfHx8dLc3KzMbNq0SfR6vTJTXFwsgUBAvn79OkNpRHp6ekREJC0tTUREPB6PDA0NqfItW7ZMbDabKt+KFSvEYrGo1t7b2ysvXrxQZsY+Y3Rmpj7rkZERcTqd8v37d7Hb7TGTq6ysTLZv3z5uDbGSLxrYTewmdtPUsZumH7uJ3cRumjqtdJNuUtOzxKdPn2RkZET1CxIRsVgs8vLlyyitavKCwaCIyIQ5Ru8Fg0GZO3eu6r5Op5O0tDTVTGZm5rhnjN4zm80RWf9Y4XBYDh8+LBs2bJDc3FzlvfV6vZhMpnFrG7v2ifKP3vvbTG9vr/T390tSUlIkIklbW5vY7Xb5+fOnpKSkSE1NjeTk5IjP59N0LhERp9Mpz549k6dPn467p/XPLZrYTewmdtPUsJsig93EbmI3TY2WukmTmzuafcrKysTv90tjY2O0lzJtsrOzxefzSU9Pj9y8eVNKSkrE7XZHe1lT9v79e6moqBCXyyVz5syJ9nKIIordpB3sJvp/wm7SDq11kya/lpmeni4JCQnjTqH5+PGjWK3WKK1q8kbX+rccVqtVuru7VfeHh4fly5cvqpmJnjH2PSKpvLxc7ty5Iw0NDbJgwQLlutVqlcHBQQmFQuPWNpm1/2nGaDRG9G9p9Hq9LF26VPLy8qSqqkpWrVol58+f13wuj8cj3d3dsnbtWtHpdKLT6cTtdsuFCxdEp9OJxWLRdL5oYjexm9hN/47dFDnsJnYTu+nfaa2bNLm50+v1kpeXJ3V1dcq1cDgsdXV1Yrfbo7iyycnMzBSr1arK0dvbK83NzUoOu90uoVBIPB6PMlNfXy/hcFgKCwuVmUePHsnQ0JAy43K5JDs7O6JfLQAg5eXlUlNTI/X19eO+4pCXlyeJiYmqfIFAQN69e6fK19bWpipil8slRqNRcnJylJmxzxidmenPOhwOy8DAgOZzFRUVSVtbm/h8PuWVn58ve/bsUX7Wcr5oYjexm9hN/47dFDnsJnYTu+nfaa6bJn1UzCzhdDphMBhw7do1tLe348CBAzCZTKpTaGaDvr4+eL1eeL1eiAjOnTsHr9eLt2/fAvh1pK/JZMKtW7fQ2tqKHTt2THik75o1a9Dc3IzGxkZkZWWpjvQNhUKwWCzYu3cv/H4/nE4nkpOTI36k78GDB5GamoqHDx+iq6tLef348UOZKS0thc1mQ319PVpaWmC322G325X7o0fDbtmyBT6fD7W1tcjIyJjwaNhjx46ho6MDFy9ejPjRt5WVlXC73ejs7ERraysqKysRFxeHBw8eaDrXn4w99QmIvXwzid3EbmI3TR920/RhN7Gb2E3TZzZ3k2Y3dwBQXV0Nm80GvV6PgoICPH78ONpLGqehoQEiMu5VUlIC4NexvqdPn4bFYoHBYEBRURECgYDqGZ8/f8bu3buRkpICo9GIffv2oa+vTzXz/PlzbNy4EQaDAfPnz8eZM2cinm2iXCKCq1evKjP9/f04dOgQzGYzkpOTsXPnTnR1dame8+bNG2zduhVJSUlIT0/H0aNHMTQ0pJppaGjA6tWrodfrsWTJEtV7RML+/fuxaNEi6PV6ZGRkoKioSCkoLef6k99LKtbyzTR203/YTdOL3RRb+WYau+k/7KbpxW6aPfniAGBy/9ZHREREREREs40m/88dERERERERqXFzR0REREREFAO4uSMiIiIiIooB3NwRERERERHFAG7uiIiIiIiIYgA3d0RERERERDGAmzsiIiIiIqIYwM0dERERERFRDODmjoiIiIiIKAZwc0dERERERBQDuLkjIiIiIiKKAf8DkQ0Fi6IFh3cAAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 900x550 with 9 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "layers = [0, 13, 21]\n",
    "# heads = list(range(10))\n",
    "heads = list(range(22))\n",
    "# A4_paper_size_inches = (8.27, 11.69)\n",
    "# fig_size = list(size / 2 for size in A4_paper_size_inches)\n",
    "fig, axs = plt.subplots(3, 3, figsize=(9, 5.5))\n",
    "for i, (name, path) in enumerate(ent_lines.items()):\n",
    "    df = load_ent(path)\n",
    "    for j, layer in enumerate(layers):\n",
    "        plot_df = df[df[\"layer\"] == layer][df[\"head\"].isin(heads)]\n",
    "        sns.lineplot(data=plot_df, ax=axs[i][j], x=\"Position\", y=\"Entropy\", hue=\"head\", legend=False, palette=\"tab10\")\n",
    "        axs[i][j].set_title(f\"{name} - Layer {layer}\")\n",
    "        x = np.arange(0, 4096)\n",
    "        y = np.log2(x + 1)\n",
    "        axs[i][j].plot(x, y, color=\"black\", linestyle=\"dashed\")\n",
    "        axs[i][j].set_xlabel('')\n",
    "        axs[i][j].set_ylabel('')\n",
    "fig.tight_layout()  # to ensure that the right y-label is not slightly clipped"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig(os.path.join(\"logs\", \"fig.pdf\"))\n",
    "# plt.savefig(os.path.join(\"logs\", \"loss.png\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "pt2",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.18"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> code/fig_passkey.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import math\n",
    "import os\n",
    "import re\n",
    "from pathlib import Path\n",
    "import warnings\n",
    "\n",
    "warnings.filterwarnings(\"ignore\")\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "from matplotlib.colors import LinearSegmentedColormap\n",
    "\n",
    "line_pos = None"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# os.chdir('..')\n",
    "os.chdir(os.path.expanduser(\"~/nope/clm\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 77,
   "metadata": {},
   "outputs": [],
   "source": [
    "# fig_pk_rope\n",
    "# name, avg_len = \"RoPE\", 2048\n",
    "# path, line_pos = Path(\"ckpts_arxiv/pass3/RoPE50k (test 4k)|Feb13_20-30-42\"), 3\n",
    "# fig_pk_yarn8k\n",
    "# name, avg_len = \"YaRN8k\", 8192\n",
    "# path, line_pos = Path(\"ckpts_arxiv/pass3/YaRN8k (test 16k)|Feb16_05-33-54\"), 3\n",
    "# fig_pk_yarn16k\n",
    "# name, avg_len = \"YaRN16k\", 16384\n",
    "# path, line_pos = Path(\"ckpts_arxiv/pass3/YaRN16k (test 32k)|Feb16_05-51-35\"), 3\n",
    "# fig_pk_nope\n",
    "# name, avg_len = \"NoPE\", 2048\n",
    "# path, line_pos = Path(\"ckpts_arxiv/pass3/NoPE50k (test 4k)|Feb13_20-31-51\"), 3\n",
    "# fig_pk_hs8k\n",
    "# name, avg_len = \"HS8k\", 8192\n",
    "# path, line_pos = Path(\"ckpts_arxiv/pass3/HS8k (test 16k)|Feb16_05-21-57\"), 3\n",
    "# fig_pk_hs16k\n",
    "# name, avg_len = \"HS16k\", 16384\n",
    "# path, line_pos = Path(\"ckpts_arxiv/pass3/HS16k (test 32k)|Feb16_05-52-30\"), 3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 87,
   "metadata": {},
   "outputs": [],
   "source": [
    "# fig_pk_nope_relu0\n",
    "# name, avg_len = \"HS16k ReLU0\", 16384\n",
    "# path, line_pos = Path(\"ckpts/selected/tnl_hs_50k_18k/relu0_i1.7_st200_1e-1_sd271828/Feb14_11-58-07\"), 4\n",
    "# fig_pk_nope_i1\n",
    "name, avg_len = \"HS16k Default Init\", 16384\n",
    "path, line_pos = Path(\"ckpts/selected/tnl_hs_50k_18k/relu1_i1.0_st200_1e-1_sd1001/Feb14_22-45-11\"), 4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 88,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "     length depth  position  accuracy\n",
      "0      1024    0%        55       0.7\n",
      "1      1024   10%       146       0.9\n",
      "2      1024   20%       263       1.0\n",
      "3      1024   30%       366       0.9\n",
      "4      1024   40%       454       0.8\n",
      "..      ...   ...       ...       ...\n",
      "155   16384   50%      8832       0.0\n",
      "156   16384   60%     10523       0.0\n",
      "157   16384   70%     12278       0.0\n",
      "158   16384   80%     14032       0.0\n",
      "159   16384   90%     15998       0.0\n",
      "\n",
      "[160 rows x 4 columns]\n"
     ]
    }
   ],
   "source": [
    "df = pd.read_csv(path / \"result.csv\")\n",
    "print(df)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 89,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'HS16k Default Init acc 0.26')"
      ]
     },
     "execution_count": 89,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "cmap = LinearSegmentedColormap.from_list(\"custom_cmap\", [\"#F0496E\", \"#EBB839\", \"#0CD79F\"])\n",
    "ax = sns.heatmap(\n",
    "    df.pivot(index=\"depth\", columns=\"length\", values=\"accuracy\"),\n",
    "    fmt=\".1f\",\n",
    "    cmap=cmap,\n",
    "    annot=True,\n",
    "    vmin=0,\n",
    "    vmax=1,\n",
    ")\n",
    "line_idx = 2**line_pos\n",
    "color = \"black\"  # FT length\n",
    "ax.axvline(line_idx, color=color, linestyle=\"--\")\n",
    "ax.set_xticklabels(ax.get_xticklabels(), rotation=45)\n",
    "ax.set_yticklabels(ax.get_yticklabels(), rotation=0)\n",
    "ax.figure.tight_layout()\n",
    "# plt.title(f\"{name} (test {length_map[df['length'].max()]})\");\n",
    "avg = df[df[\"length\"] <= avg_len][\"accuracy\"].mean()\n",
    "plt.title(f\"{name} acc {avg:.2f}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 90,
   "metadata": {},
   "outputs": [],
   "source": [
    "ax.figure.savefig(os.path.join(\"logs\", \"fig.pdf\"), bbox_inches=\"tight\", pad_inches=0.0, dpi=1000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "pt2",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.18"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> code/fig_scale_vs_ent.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import re\n",
    "from pathlib import Path\n",
    "import warnings\n",
    "\n",
    "warnings.filterwarnings(\"ignore\")\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "from transformers import AutoConfig, AutoModelForCausalLM, PreTrainedModel"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "# os.chdir('..')\n",
    "os.chdir(os.path.expanduser(\"~/clm\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "from args.model_args import ModelArguments, SoftMaxScaleType\n",
    "from models.llama_nope import monkey_patch_before\n",
    "\n",
    "monkey_patch_before(ModelArguments(use_flash_attention=True, softmax_scale_type=SoftMaxScaleType.HS))\n",
    "# monkey_patch_before(ModelArguments(softmax_scale_type=SoftMaxScaleType.HS))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "ename": "OSError",
     "evalue": "Can't load the configuration of 'ckpts/selected/tnl_hs_50k_8k/relu1_i1.6_st200_1e-1_sd31415/Feb13_17-23-43'. If you were trying to load it from 'https://huggingface.co/models', make sure you don't have a local directory with the same name. Otherwise, make sure 'ckpts/selected/tnl_hs_50k_8k/relu1_i1.6_st200_1e-1_sd31415/Feb13_17-23-43' is the correct path to a directory containing a config.json file",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mHFValidationError\u001b[0m                         Traceback (most recent call last)",
      "File \u001b[0;32m~/miniconda3/envs/gptac_venv/lib/python3.11/site-packages/transformers/configuration_utils.py:628\u001b[0m, in \u001b[0;36mPretrainedConfig._get_config_dict\u001b[0;34m(cls, pretrained_model_name_or_path, **kwargs)\u001b[0m\n\u001b[1;32m    626\u001b[0m \u001b[38;5;28;01mtry\u001b[39;00m:\n\u001b[1;32m    627\u001b[0m     \u001b[38;5;66;03m# Load from local folder or from cache or download from model Hub and cache\u001b[39;00m\n\u001b[0;32m--> 628\u001b[0m     resolved_config_file \u001b[38;5;241m=\u001b[39m \u001b[43mcached_file\u001b[49m\u001b[43m(\u001b[49m\n\u001b[1;32m    629\u001b[0m \u001b[43m        \u001b[49m\u001b[43mpretrained_model_name_or_path\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    630\u001b[0m \u001b[43m        \u001b[49m\u001b[43mconfiguration_file\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    631\u001b[0m \u001b[43m        \u001b[49m\u001b[43mcache_dir\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mcache_dir\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    632\u001b[0m \u001b[43m        \u001b[49m\u001b[43mforce_download\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mforce_download\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    633\u001b[0m \u001b[43m        \u001b[49m\u001b[43mproxies\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mproxies\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    634\u001b[0m \u001b[43m        \u001b[49m\u001b[43mresume_download\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mresume_download\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    635\u001b[0m \u001b[43m        \u001b[49m\u001b[43mlocal_files_only\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mlocal_files_only\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    636\u001b[0m \u001b[43m        \u001b[49m\u001b[43muse_auth_token\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43muse_auth_token\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    637\u001b[0m \u001b[43m        \u001b[49m\u001b[43muser_agent\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43muser_agent\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    638\u001b[0m \u001b[43m        \u001b[49m\u001b[43mrevision\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mrevision\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    639\u001b[0m \u001b[43m        \u001b[49m\u001b[43msubfolder\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43msubfolder\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    640\u001b[0m \u001b[43m        \u001b[49m\u001b[43m_commit_hash\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mcommit_hash\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    641\u001b[0m \u001b[43m    \u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    642\u001b[0m     commit_hash \u001b[38;5;241m=\u001b[39m extract_commit_hash(resolved_config_file, commit_hash)\n",
      "File \u001b[0;32m~/miniconda3/envs/gptac_venv/lib/python3.11/site-packages/transformers/utils/hub.py:409\u001b[0m, in \u001b[0;36mcached_file\u001b[0;34m(path_or_repo_id, filename, cache_dir, force_download, resume_download, proxies, use_auth_token, revision, local_files_only, subfolder, user_agent, _raise_exceptions_for_missing_entries, _raise_exceptions_for_connection_errors, _commit_hash)\u001b[0m\n\u001b[1;32m    407\u001b[0m \u001b[38;5;28;01mtry\u001b[39;00m:\n\u001b[1;32m    408\u001b[0m     \u001b[38;5;66;03m# Load from URL or cache if already cached\u001b[39;00m\n\u001b[0;32m--> 409\u001b[0m     resolved_file \u001b[38;5;241m=\u001b[39m \u001b[43mhf_hub_download\u001b[49m\u001b[43m(\u001b[49m\n\u001b[1;32m    410\u001b[0m \u001b[43m        \u001b[49m\u001b[43mpath_or_repo_id\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    411\u001b[0m \u001b[43m        \u001b[49m\u001b[43mfilename\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    412\u001b[0m \u001b[43m        \u001b[49m\u001b[43msubfolder\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[38;5;28;43;01mNone\u001b[39;49;00m\u001b[43m \u001b[49m\u001b[38;5;28;43;01mif\u001b[39;49;00m\u001b[43m \u001b[49m\u001b[38;5;28;43mlen\u001b[39;49m\u001b[43m(\u001b[49m\u001b[43msubfolder\u001b[49m\u001b[43m)\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;241;43m==\u001b[39;49m\u001b[43m \u001b[49m\u001b[38;5;241;43m0\u001b[39;49m\u001b[43m \u001b[49m\u001b[38;5;28;43;01melse\u001b[39;49;00m\u001b[43m \u001b[49m\u001b[43msubfolder\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    413\u001b[0m \u001b[43m        \u001b[49m\u001b[43mrevision\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mrevision\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    414\u001b[0m \u001b[43m        \u001b[49m\u001b[43mcache_dir\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mcache_dir\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    415\u001b[0m \u001b[43m        \u001b[49m\u001b[43muser_agent\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43muser_agent\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    416\u001b[0m \u001b[43m        \u001b[49m\u001b[43mforce_download\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mforce_download\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    417\u001b[0m \u001b[43m        \u001b[49m\u001b[43mproxies\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mproxies\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    418\u001b[0m \u001b[43m        \u001b[49m\u001b[43mresume_download\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mresume_download\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    419\u001b[0m \u001b[43m        \u001b[49m\u001b[43muse_auth_token\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43muse_auth_token\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    420\u001b[0m \u001b[43m        \u001b[49m\u001b[43mlocal_files_only\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mlocal_files_only\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    421\u001b[0m \u001b[43m    \u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    423\u001b[0m \u001b[38;5;28;01mexcept\u001b[39;00m RepositoryNotFoundError:\n",
      "File \u001b[0;32m~/miniconda3/envs/gptac_venv/lib/python3.11/site-packages/huggingface_hub/utils/_validators.py:110\u001b[0m, in \u001b[0;36mvalidate_hf_hub_args.<locals>._inner_fn\u001b[0;34m(*args, **kwargs)\u001b[0m\n\u001b[1;32m    109\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m arg_name \u001b[38;5;129;01min\u001b[39;00m [\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mrepo_id\u001b[39m\u001b[38;5;124m\"\u001b[39m, \u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mfrom_id\u001b[39m\u001b[38;5;124m\"\u001b[39m, \u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mto_id\u001b[39m\u001b[38;5;124m\"\u001b[39m]:\n\u001b[0;32m--> 110\u001b[0m     \u001b[43mvalidate_repo_id\u001b[49m\u001b[43m(\u001b[49m\u001b[43marg_value\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    112\u001b[0m \u001b[38;5;28;01melif\u001b[39;00m arg_name \u001b[38;5;241m==\u001b[39m \u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mtoken\u001b[39m\u001b[38;5;124m\"\u001b[39m \u001b[38;5;129;01mand\u001b[39;00m arg_value \u001b[38;5;129;01mis\u001b[39;00m \u001b[38;5;129;01mnot\u001b[39;00m \u001b[38;5;28;01mNone\u001b[39;00m:\n",
      "File \u001b[0;32m~/miniconda3/envs/gptac_venv/lib/python3.11/site-packages/huggingface_hub/utils/_validators.py:158\u001b[0m, in \u001b[0;36mvalidate_repo_id\u001b[0;34m(repo_id)\u001b[0m\n\u001b[1;32m    157\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m repo_id\u001b[38;5;241m.\u001b[39mcount(\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124m/\u001b[39m\u001b[38;5;124m\"\u001b[39m) \u001b[38;5;241m>\u001b[39m \u001b[38;5;241m1\u001b[39m:\n\u001b[0;32m--> 158\u001b[0m     \u001b[38;5;28;01mraise\u001b[39;00m HFValidationError(\n\u001b[1;32m    159\u001b[0m         \u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mRepo id must be in the form \u001b[39m\u001b[38;5;124m'\u001b[39m\u001b[38;5;124mrepo_name\u001b[39m\u001b[38;5;124m'\u001b[39m\u001b[38;5;124m or \u001b[39m\u001b[38;5;124m'\u001b[39m\u001b[38;5;124mnamespace/repo_name\u001b[39m\u001b[38;5;124m'\u001b[39m\u001b[38;5;124m:\u001b[39m\u001b[38;5;124m\"\u001b[39m\n\u001b[1;32m    160\u001b[0m         \u001b[38;5;124mf\u001b[39m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124m \u001b[39m\u001b[38;5;124m'\u001b[39m\u001b[38;5;132;01m{\u001b[39;00mrepo_id\u001b[38;5;132;01m}\u001b[39;00m\u001b[38;5;124m'\u001b[39m\u001b[38;5;124m. Use `repo_type` argument if needed.\u001b[39m\u001b[38;5;124m\"\u001b[39m\n\u001b[1;32m    161\u001b[0m     )\n\u001b[1;32m    163\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m \u001b[38;5;129;01mnot\u001b[39;00m REPO_ID_REGEX\u001b[38;5;241m.\u001b[39mmatch(repo_id):\n",
      "\u001b[0;31mHFValidationError\u001b[0m: Repo id must be in the form 'repo_name' or 'namespace/repo_name': 'ckpts/selected/tnl_hs_50k_8k/relu1_i1.6_st200_1e-1_sd31415/Feb13_17-23-43'. Use `repo_type` argument if needed.",
      "\nDuring handling of the above exception, another exception occurred:\n",
      "\u001b[0;31mOSError\u001b[0m                                   Traceback (most recent call last)",
      "Cell \u001b[0;32mIn[13], line 4\u001b[0m\n\u001b[1;32m      2\u001b[0m path \u001b[38;5;241m=\u001b[39m \u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mckpts/selected/tnl_hs_50k_8k/relu1_i1.6_st200_1e-1_sd31415/Feb13_17-23-43\u001b[39m\u001b[38;5;124m\"\u001b[39m\n\u001b[1;32m      3\u001b[0m \u001b[38;5;66;03m# path = \"ckpts/selected/tnl_hs_50k_4k/relu1_i1.1_st200_1e-1_sd1001/Feb13_15-57-14\"\u001b[39;00m\n\u001b[0;32m----> 4\u001b[0m config \u001b[38;5;241m=\u001b[39m \u001b[43mAutoConfig\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mfrom_pretrained\u001b[49m\u001b[43m(\u001b[49m\u001b[43mpath\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m      5\u001b[0m model \u001b[38;5;241m=\u001b[39m AutoModelForCausalLM\u001b[38;5;241m.\u001b[39mfrom_pretrained(path, use_flash_attention_2\u001b[38;5;241m=\u001b[39m\u001b[38;5;28;01mTrue\u001b[39;00m)\n\u001b[1;32m      6\u001b[0m \u001b[38;5;28mprint\u001b[39m(model)\n",
      "File \u001b[0;32m~/miniconda3/envs/gptac_venv/lib/python3.11/site-packages/transformers/models/auto/configuration_auto.py:896\u001b[0m, in \u001b[0;36mAutoConfig.from_pretrained\u001b[0;34m(cls, pretrained_model_name_or_path, **kwargs)\u001b[0m\n\u001b[1;32m    894\u001b[0m kwargs[\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mname_or_path\u001b[39m\u001b[38;5;124m\"\u001b[39m] \u001b[38;5;241m=\u001b[39m pretrained_model_name_or_path\n\u001b[1;32m    895\u001b[0m trust_remote_code \u001b[38;5;241m=\u001b[39m kwargs\u001b[38;5;241m.\u001b[39mpop(\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mtrust_remote_code\u001b[39m\u001b[38;5;124m\"\u001b[39m, \u001b[38;5;28;01mFalse\u001b[39;00m)\n\u001b[0;32m--> 896\u001b[0m config_dict, unused_kwargs \u001b[38;5;241m=\u001b[39m \u001b[43mPretrainedConfig\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mget_config_dict\u001b[49m\u001b[43m(\u001b[49m\u001b[43mpretrained_model_name_or_path\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43mkwargs\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    897\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m \u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mauto_map\u001b[39m\u001b[38;5;124m\"\u001b[39m \u001b[38;5;129;01min\u001b[39;00m config_dict \u001b[38;5;129;01mand\u001b[39;00m \u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mAutoConfig\u001b[39m\u001b[38;5;124m\"\u001b[39m \u001b[38;5;129;01min\u001b[39;00m config_dict[\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mauto_map\u001b[39m\u001b[38;5;124m\"\u001b[39m]:\n\u001b[1;32m    898\u001b[0m     \u001b[38;5;28;01mif\u001b[39;00m \u001b[38;5;129;01mnot\u001b[39;00m trust_remote_code:\n",
      "File \u001b[0;32m~/miniconda3/envs/gptac_venv/lib/python3.11/site-packages/transformers/configuration_utils.py:573\u001b[0m, in \u001b[0;36mPretrainedConfig.get_config_dict\u001b[0;34m(cls, pretrained_model_name_or_path, **kwargs)\u001b[0m\n\u001b[1;32m    571\u001b[0m original_kwargs \u001b[38;5;241m=\u001b[39m copy\u001b[38;5;241m.\u001b[39mdeepcopy(kwargs)\n\u001b[1;32m    572\u001b[0m \u001b[38;5;66;03m# Get config dict associated with the base config file\u001b[39;00m\n\u001b[0;32m--> 573\u001b[0m config_dict, kwargs \u001b[38;5;241m=\u001b[39m \u001b[38;5;28;43mcls\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43m_get_config_dict\u001b[49m\u001b[43m(\u001b[49m\u001b[43mpretrained_model_name_or_path\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43mkwargs\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    574\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m \u001b[38;5;124m\"\u001b[39m\u001b[38;5;124m_commit_hash\u001b[39m\u001b[38;5;124m\"\u001b[39m \u001b[38;5;129;01min\u001b[39;00m config_dict:\n\u001b[1;32m    575\u001b[0m     original_kwargs[\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124m_commit_hash\u001b[39m\u001b[38;5;124m\"\u001b[39m] \u001b[38;5;241m=\u001b[39m config_dict[\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124m_commit_hash\u001b[39m\u001b[38;5;124m\"\u001b[39m]\n",
      "File \u001b[0;32m~/miniconda3/envs/gptac_venv/lib/python3.11/site-packages/transformers/configuration_utils.py:649\u001b[0m, in \u001b[0;36mPretrainedConfig._get_config_dict\u001b[0;34m(cls, pretrained_model_name_or_path, **kwargs)\u001b[0m\n\u001b[1;32m    646\u001b[0m         \u001b[38;5;28;01mraise\u001b[39;00m\n\u001b[1;32m    647\u001b[0m     \u001b[38;5;28;01mexcept\u001b[39;00m \u001b[38;5;167;01mException\u001b[39;00m:\n\u001b[1;32m    648\u001b[0m         \u001b[38;5;66;03m# For any other exception, we throw a generic error.\u001b[39;00m\n\u001b[0;32m--> 649\u001b[0m         \u001b[38;5;28;01mraise\u001b[39;00m \u001b[38;5;167;01mEnvironmentError\u001b[39;00m(\n\u001b[1;32m    650\u001b[0m             \u001b[38;5;124mf\u001b[39m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mCan\u001b[39m\u001b[38;5;124m'\u001b[39m\u001b[38;5;124mt load the configuration of \u001b[39m\u001b[38;5;124m'\u001b[39m\u001b[38;5;132;01m{\u001b[39;00mpretrained_model_name_or_path\u001b[38;5;132;01m}\u001b[39;00m\u001b[38;5;124m'\u001b[39m\u001b[38;5;124m. If you were trying to load it\u001b[39m\u001b[38;5;124m\"\u001b[39m\n\u001b[1;32m    651\u001b[0m             \u001b[38;5;124m\"\u001b[39m\u001b[38;5;124m from \u001b[39m\u001b[38;5;124m'\u001b[39m\u001b[38;5;124mhttps://huggingface.co/models\u001b[39m\u001b[38;5;124m'\u001b[39m\u001b[38;5;124m, make sure you don\u001b[39m\u001b[38;5;124m'\u001b[39m\u001b[38;5;124mt have a local directory with the same\u001b[39m\u001b[38;5;124m\"\u001b[39m\n\u001b[1;32m    652\u001b[0m             \u001b[38;5;124mf\u001b[39m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124m name. Otherwise, make sure \u001b[39m\u001b[38;5;124m'\u001b[39m\u001b[38;5;132;01m{\u001b[39;00mpretrained_model_name_or_path\u001b[38;5;132;01m}\u001b[39;00m\u001b[38;5;124m'\u001b[39m\u001b[38;5;124m is the correct path to a directory\u001b[39m\u001b[38;5;124m\"\u001b[39m\n\u001b[1;32m    653\u001b[0m             \u001b[38;5;124mf\u001b[39m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124m containing a \u001b[39m\u001b[38;5;132;01m{\u001b[39;00mconfiguration_file\u001b[38;5;132;01m}\u001b[39;00m\u001b[38;5;124m file\u001b[39m\u001b[38;5;124m\"\u001b[39m\n\u001b[1;32m    654\u001b[0m         )\n\u001b[1;32m    656\u001b[0m \u001b[38;5;28;01mtry\u001b[39;00m:\n\u001b[1;32m    657\u001b[0m     \u001b[38;5;66;03m# Load config dict\u001b[39;00m\n\u001b[1;32m    658\u001b[0m     config_dict \u001b[38;5;241m=\u001b[39m \u001b[38;5;28mcls\u001b[39m\u001b[38;5;241m.\u001b[39m_dict_from_json_file(resolved_config_file)\n",
      "\u001b[0;31mOSError\u001b[0m: Can't load the configuration of 'ckpts/selected/tnl_hs_50k_8k/relu1_i1.6_st200_1e-1_sd31415/Feb13_17-23-43'. If you were trying to load it from 'https://huggingface.co/models', make sure you don't have a local directory with the same name. Otherwise, make sure 'ckpts/selected/tnl_hs_50k_8k/relu1_i1.6_st200_1e-1_sd31415/Feb13_17-23-43' is the correct path to a directory containing a config.json file"
     ]
    }
   ],
   "source": [
    "# path = \"ckpts/selected/tnl_hs_50k_18k/relu1_i1.7_st200_1e-1_sd598765/Feb14_21-10-16\"\n",
    "path = \"ckpts/selected/tnl_hs_50k_8k/relu1_i1.6_st200_1e-1_sd31415/Feb13_17-23-43\"\n",
    "# path = \"ckpts/selected/tnl_hs_50k_4k/relu1_i1.1_st200_1e-1_sd1001/Feb13_15-57-14\"\n",
    "config = AutoConfig.from_pretrained(path)\n",
    "model = AutoModelForCausalLM.from_pretrained(path, use_flash_attention_2=True)\n",
    "print(model)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "path = \"ckpts_arxiv/llama_eval_entropy/runs/NoPE50k_HS8k(8k)|Feb15_11-17-45\"\n",
    "entropy = np.load(os.path.join(path, \"entropy.npy\"))  # [n_layers, n_heads, seq_len]\n",
    "# entropy = entropy[:, :, :2048]\n",
    "# entropy_mean = entropy.mean(axis=2)  # [n_layers, n_heads]\n",
    "# path = \"ckpts_arxiv/llama_eval_entropy/runs/NoPE50k(4k)|Feb14_22-57-11\"\n",
    "# entropy2 = np.load(os.path.join(path, \"entropy.npy\"))  # [n_layers, n_heads, seq_len]\n",
    "# entropy2 = entropy2[:, :, :2048]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "     layer  head     scale    entropy\n",
      "0        0     0  1.429688  12.625000\n",
      "1        0     1  1.546875  12.242188\n",
      "2        0     2  1.398438  12.835938\n",
      "3        0     3  1.429688  12.851562\n",
      "4        0     4  1.492188  12.664062\n",
      "..     ...   ...       ...        ...\n",
      "699     21    27  1.000000   8.179688\n",
      "700     21    28  1.000000   7.707031\n",
      "701     21    29  1.070312   8.601562\n",
      "702     21    30  1.085938   7.066406\n",
      "703     21    31  1.101562   7.804688\n",
      "\n",
      "[704 rows x 4 columns]\n"
     ]
    }
   ],
   "source": [
    "data = []\n",
    "for i in range(config.num_hidden_layers):\n",
    "    # qsk = model.model.layers[i].self_attn.qsk.detach().tolist()\n",
    "    # qsc = model.model.layers[i].self_attn.qsc.detach().tolist()\n",
    "    # scale = sorted(model.model.layers[i].self_attn.scale_param.detach().tolist())\n",
    "    scale = model.model.layers[i].self_attn.scale_param.detach().tolist()\n",
    "    for j in range(config.num_attention_heads):\n",
    "        # query = model.model.layers[i].self_attn.q_proj.weight[:, j * 64 : (j + 1) * 64].detach()\n",
    "        # key = model.model.layers[i].self_attn.k_proj.weight[:, j * 64 : (j + 1) * 64].detach()\n",
    "        # value = model.model.layers[i].self_attn.v_proj.weight[:, j * 64 : (j + 1) * 64].detach()\n",
    "        # scale1 = 8 * model.model.layers[i].self_attn.scale_param[j, 1].item()\n",
    "        # scale2 = 8 * model2.model.layers[i].self_attn.scale_param[j].item()\n",
    "        data.append(\n",
    "            {\n",
    "                \"layer\": i,\n",
    "                \"head\": j,\n",
    "                # \"value\": int(scale1<1.3) * 2 + int(scale2<1.1),\n",
    "                \"scale\": scale[j],\n",
    "                # \"entropy\": entropy_mean[i, j],\n",
    "                \"entropy\": entropy[i, j, -1],\n",
    "                # \"entropy2k\": entropy2[i, j, -1],\n",
    "            }\n",
    "        )\n",
    "df = pd.DataFrame(data)\n",
    "# for each layer, average over all heads\n",
    "# df = df.groupby(\"layer\").mean().reset_index()\n",
    "print(df)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plot_df = df\n",
    "# lim = (15, 22)\n",
    "# plot_df = plot_df[plot_df[\"layer\"]< lim[1]]\n",
    "# plot_df = plot_df[plot_df[\"layer\"] >= lim[0]]\n",
    "plot_df = plot_df[plot_df[\"layer\"].isin([i for i in range(2, 22, 3)])]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'HS8k ent vs scale')"
      ]
     },
     "execution_count": 122,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 567.75x500 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# sns.heatmap(df.pivot(index=\"layer\", columns=\"head\", values=\"value\"), annot=True, fmt=\"d\", cmap=\"YlGnBu\")\n",
    "# sns.scatterplot(df, x=\"scale\", y=\"entropy\", hue=\"layer\", palette=\"Spectral\")\n",
    "# sns.scatterplot(plot_df, x=\"scale\", y=\"entropy\", hue=\"layer\", palette=\"tab10\")\n",
    "sns.lmplot(plot_df, x=\"scale\", y=\"entropy\", hue=\"layer\", palette=\"tab10\")\n",
    "# sns.scatterplot(df, x=\"entropy2k\", y=\"entropy\", hue=\"layer\", palette=\"Spectral\")\n",
    "# sns.scatterplot(df, x=\"scale\", y=\"query\", hue=\"entropy\", style=\"head\")\n",
    "# plt.legend(bbox_to_anchor=(1.05, 1), loc=2, borderaxespad=0.0)\n",
    "plt.xlim(1, 2.3)\n",
    "plt.ylim(0, 13)\n",
    "plt.title(\"HS8k ent vs scale\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "pt2",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> code/fig_vis_entro.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import re\n",
    "import warnings\n",
    "from pathlib import Path\n",
    "\n",
    "warnings.filterwarnings(\"ignore\")\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "plt.rcParams['text.usetex'] = True\n",
    "plt.rc('text.latex', preamble=r'\\usepackage{ulem}')\n",
    "matplotlib.rcParams.update({'font.size': 14})\n",
    "plt.rc('font', family='Times New Roman')\n",
    "\n",
    "\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "sns.set_style(rc={'text.usetex' : True})\n",
    "\n",
    "max_len = None"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# os.chdir('..')\n",
    "os.chdir(os.path.expanduser(\"~/clm\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# fig_vis_entro\n",
    "exps: list[str] = [\n",
    "    \"NoPE50k(4k)\",\n",
    "    \"NoPE50k_s1.2(4k)\",\n",
    "    \"RoPE50k(4k)\",\n",
    "    \"RoPE50k_NTK2(4k)\",\n",
    "]\n",
    "loss_lines: dict[str, Path] = {\n",
    "    \"NoPE50k(4k)\": Path(\"ckpts_arxiv/gs/tnl2_50k_eval_gs_16k/runs/1.00_Feb14_21-11-02\"),\n",
    "    \"NoPE50k_s1.2(4k)\": Path(\"ckpts_arxiv/gs/tnl2_50k_eval_gs_16k/runs/1.20_Feb14_21-16-15\"),\n",
    "    \"RoPE50k(4k)\": Path(\"ckpts_arxiv/llama_eval_pos/runs/RoPE50k(4k)|Feb15_14-22-49\"),\n",
    "    \"RoPE50k_NTK2(4k)\": Path(\"ckpts_arxiv/llama_eval_pos/runs/RoPE50k_NTK2(4k)|Feb15_14-25-40\"),\n",
    "}\n",
    "name_map: dict[str, str] = {\n",
    "    \"NoPE50k(4k)\": r'\\textbf{NoPE}',\n",
    "    \"NoPE50k_s1.2(4k)\" : r'\\textbf{NoPE} $\\lambda=\\frac{1.2}{\\sqrt{d}}$',\n",
    "    \"RoPE50k(4k)\": r'\\textbf{RoPE}',\n",
    "    \"RoPE50k_NTK2(4k)\": r'\\textbf{RoPE} NTK',\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "# fig_vis_uni_scale_entro_nope\n",
    "# exps: list[str] = [\n",
    "#     \"NoPE50k_s0.9(4k)\",\n",
    "#     \"NoPE50k(4k)\",\n",
    "#     \"NoPE50k_s1.1(4k)\",\n",
    "#     \"NoPE50k_s1.2(4k)\",\n",
    "# ]\n",
    "# loss_lines: dict[str, Path] = {\n",
    "#     \"NoPE50k_s0.9(4k)\": Path(\"ckpts_arxiv/gs/tnl2_50k_eval_gs_16k/runs/0.90_Feb14_20-35-30\"),\n",
    "#     \"NoPE50k(4k)\": Path(\"ckpts_arxiv/gs/tnl2_50k_eval_gs_16k/runs/1.00_Feb14_21-11-02\"),\n",
    "#     \"NoPE50k_s1.1(4k)\": Path(\"ckpts_arxiv/gs/tnl2_50k_eval_gs_16k/runs/1.10_Feb14_21-38-01\"),\n",
    "#     \"NoPE50k_s1.2(4k)\": Path(\"ckpts_arxiv/gs/tnl2_50k_eval_gs_16k/runs/1.20_Feb14_21-16-15\"),\n",
    "# }\n",
    "# name_map: dict[str, str] = {\n",
    "#     \"NoPE50k_s0.9(4k)\",\n",
    "#     \"NoPE50k(4k)\",\n",
    "#     \"NoPE50k_s1.1(4k)\",\n",
    "#     \"NoPE50k_s1.2(4k)\",\n",
    "# }"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "# fig_vis_uni_scale_entro_rope\n",
    "# exps: list[str] = [\n",
    "#     \"RoPE50k_s0.8(4k)\",\n",
    "#     \"RoPE50k(4k)\",\n",
    "#     \"RoPE50k_s1.2(4k)\",\n",
    "#     \"RoPE50k_s1.4(4k)\",\n",
    "# ]\n",
    "# loss_lines: dict[str, Path] = {\n",
    "#     \"RoPE50k_s0.8(4k)\": Path(\"ckpts_arxiv/llama_eval_pos/runs/RoPE50k_s0.8(4k)|Feb15_17-00-09\"),\n",
    "#     \"RoPE50k(4k)\": Path(\"ckpts_arxiv/llama_eval_pos/runs/RoPE50k(4k)|Feb15_14-22-49\"),\n",
    "#     \"RoPE50k_s1.2(4k)\": Path(\"ckpts_arxiv/llama_eval_pos/runs/RoPE50k_s1.2(4k)|Feb15_17-01-59\"),\n",
    "#     \"RoPE50k_s1.4(4k)\": Path(\"ckpts_arxiv/llama_eval_pos/runs/RoPE50k_s1.4(4k)|Feb15_17-03-45\"),\n",
    "# }"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "# fig_vis_head_vs_uni_scale\n",
    "# exps: list[str] = [\n",
    "#     \"NoPE50k_s1.6(8k)\",\n",
    "#     \"NoPE50k_HS8k(8k)\",\n",
    "# ]\n",
    "# loss_lines: dict[str, Path] = {\n",
    "#     \"NoPE50k_s1.6(8k)\": Path(\"ckpts_arxiv/gs/tnl2_50k_eval_gs_16k/runs/1.60_Feb14_21-31-31\"),\n",
    "#     \"NoPE50k_HS8k(8k)\": Path(\"ckpts_arxiv/llama_eval_pos/runs/NoPE50k_HS8k(8k)|Feb15_16-57-47\"),\n",
    "# }\n",
    "# max_len = 8192"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'NoPE50k(4k)': PosixPath('ckpts_arxiv/llama_eval_entropy/runs/NoPE50k(4k)|Feb14_22-57-11'), 'NoPE50k_s1.2(4k)': PosixPath('ckpts_arxiv/llama_eval_entropy/runs/NoPE50k_s1.2(4k)|Feb14_23-08-19'), 'RoPE50k(4k)': PosixPath('ckpts_arxiv/llama_eval_entropy/runs/RoPE50k(4k)|Feb14_22-53-37'), 'RoPE50k_NTK2(4k)': PosixPath('ckpts_arxiv/llama_eval_entropy/runs/RoPE50k_NTK2(4k)|Feb14_23-10-41')}\n"
     ]
    }
   ],
   "source": [
    "ent_root = Path(\"ckpts_arxiv/llama_eval_entropy/runs/\")\n",
    "if not ent_root.exists():\n",
    "    raise Exception(\"Path does not exist: {}\".format(ent_root))\n",
    "# get all folders in root_folder\n",
    "folders = ent_root.iterdir()\n",
    "\n",
    "\n",
    "# filter using exps\n",
    "def filter_name(p: Path):\n",
    "    return any(p.name.startswith(f\"{exp}|\") for exp in exps)\n",
    "\n",
    "\n",
    "folders = sorted([f for f in folders if filter_name(f)])\n",
    "pattern = re.compile(r\"^([^|]+).*\")\n",
    "ent_lines: dict[str, Path] = {pattern.match(path.name).group(1): path for path in folders}\n",
    "print(ent_lines)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "def moving_average(data: np.ndarray, w: int):\n",
    "    assert w % 2 == 0\n",
    "    # Initialize an empty array for the moving averages\n",
    "    moving_avg = np.zeros_like(data, dtype=float)\n",
    "    # Calculate the moving average with a window size that adjusts at the borders\n",
    "    for i in range(len(data)):\n",
    "        # Determine the window size\n",
    "        start = max(0, i - (w // 2))\n",
    "        end = min(len(data), i + (w // 2) + 1)\n",
    "        window_size = end - start\n",
    "        moving_avg[i] = np.sum(data[start:end]) / window_size  # Calculate the average\n",
    "    return moving_avg\n",
    "\n",
    "\n",
    "def load_arr(path: Path, seq_len_max: int, ent: bool = False):\n",
    "    if not os.path.isfile(path):\n",
    "        print(f\"{str(path)} not exists\")\n",
    "        return [0] * seq_len_max\n",
    "    arr: np.ndarray = np.load(path).astype(np.float32)\n",
    "    if ent:\n",
    "        arr = arr.mean(axis=(0, 1))\n",
    "    seq_len = min(arr.shape[0], seq_len_max)\n",
    "    arr = arr[:seq_len]\n",
    "    if not ent:\n",
    "        arr = moving_average(arr, 100)\n",
    "    return arr"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "                   model       ent      loss   pos\n",
      "0          \\textbf{NoPE}  0.000000  3.094795     0\n",
      "1          \\textbf{NoPE}  0.590532  3.084834     1\n",
      "2          \\textbf{NoPE}  0.994957  3.077492     2\n",
      "3          \\textbf{NoPE}  1.284224  3.067215     3\n",
      "4          \\textbf{NoPE}  1.508094  3.056487     4\n",
      "...                  ...       ...       ...   ...\n",
      "16379  \\textbf{RoPE} NTK  6.914156  2.358825  4091\n",
      "16380  \\textbf{RoPE} NTK  6.901797  2.358238  4092\n",
      "16381  \\textbf{RoPE} NTK  6.916636  2.355842  4093\n",
      "16382  \\textbf{RoPE} NTK  6.914819  2.356458  4094\n",
      "16383  \\textbf{RoPE} NTK  6.913078  2.355482  4095\n",
      "\n",
      "[16384 rows x 4 columns]\n"
     ]
    }
   ],
   "source": [
    "if max_len is None:\n",
    "    max_len = 4096\n",
    "data = []\n",
    "for name, ent_path in ent_lines.items():\n",
    "    ent = load_arr(ent_path / \"entropy.npy\", seq_len_max=max_len, ent=True)\n",
    "    loss = load_arr(loss_lines[name] / \"loss.npy\", seq_len_max=max_len)\n",
    "    for i in range(max_len):\n",
    "        data.append({\"model\": name_map[name], \"ent\": ent[i], \"loss\": loss[i], \"pos\": i})\n",
    "df = pd.DataFrame(data)\n",
    "print(df)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x1312a1010>"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x400 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax1 = plt.subplots(figsize=(8, 4))\n",
    "assert isinstance(ax1, plt.Axes)\n",
    "ax1.set_xlabel(r'$\\textbf{Position}\\  i$', fontweight='bold')\n",
    "ax1.set_ylabel(r'\\textbf{\\underline{Entropy}} $\\bar{\\mathcal{H}}_i$', fontweight='bold')\n",
    "\n",
    "ax1.tick_params(axis='y')\n",
    "plt.vlines(2150, 0, 8, color=plt.cm.Paired(4), linestyle=\"dotted\", linewidth=2)\n",
    "plt.vlines(2400, 0, 8, color=plt.cm.Paired(0), linestyle=\"dotted\", linewidth=2)\n",
    "ax2 = ax1.twinx() # create a second set of axes that shares the x-axis\n",
    "ax2.set_ylabel(r'$\\textbf{\\dashuline{log Perplexity}}$')\n",
    "# ax2.set_ylabel('log Perplexity')\n",
    "ax2.tick_params(axis='y')\n",
    "\n",
    "# x = np.arange(0, max_len)\n",
    "# y = np.log2(x + 1)\n",
    "# ax1.plot(x, y, color=\"black\", linestyle=\"dashed\")\n",
    "sns.lineplot(df, ax=ax1, x=\"pos\", y=\"ent\", hue=\"model\", palette=sns.color_palette(\"Paired\", 2)+sns.color_palette(\"Paired\", 6)[-2:], lw=2)\n",
    "\n",
    "sns.lineplot(df, ax=ax2, x=\"pos\", y=\"loss\", hue=\"model\", palette=sns.color_palette(\"Paired\", 2)+sns.color_palette(\"Paired\", 6)[-2:], linestyle=\"dashed\", legend=False, lw=2)\n",
    "\n",
    "ax1.legend(loc=\"upper left\")\n",
    "# ax1.legend(loc=\"upper left\", bbox_to_anchor=(0, -0.1), ncol=4)\n",
    "# fig.tight_layout()  # to ensure that the right y-label is not slightly clipped"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig(os.path.join(\"logs\", \"fig_vis_entro.pdf\"),bbox_inches='tight', pad_inches=0.0, dpi=1000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "pt2",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> code/fig_vis_head_entro.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 99,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import re\n",
    "import warnings\n",
    "from pathlib import Path\n",
    "\n",
    "warnings.filterwarnings(\"ignore\")\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "# matplotlib.font_manager._rebuild()\n",
    "plt.rcParams['text.usetex'] = True\n",
    "matplotlib.rcParams.update({'font.size': 12})\n",
    "plt.rc('font', family='Times New Roman')\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "sns.set_style(rc={'text.usetex' : True})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 100,
   "metadata": {},
   "outputs": [],
   "source": [
    "# os.chdir('..')\n",
    "os.chdir(os.path.expanduser(\"~/clm\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 101,
   "metadata": {},
   "outputs": [],
   "source": [
    "# fig_vis_head_entro\n",
    "exps: list[str] = [\n",
    "    \"NoPE50k(4k)\",\n",
    "    \"NoPE50k_s1.2(4k)\",\n",
    "    \"NoPE50k_HS4k(4k)\",\n",
    "]\n",
    "name_map: dict[str, str] = {\n",
    "    \"NoPE50k(4k)\": r'\\textbf{NoPE}',\n",
    "    \"NoPE50k_s1.2(4k)\" : r'\\textbf{NoPE} $\\lambda=\\frac{1.2}{\\sqrt{d}}$',\n",
    "    \"NoPE50k_HS4k(4k)\":  r'\\textbf{NoPE} $\\lambda^{(h)}$',\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 102,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'NoPE50k(4k)': PosixPath('ckpts_arxiv/llama_eval_entropy/runs/NoPE50k(4k)|Feb14_22-57-11'), 'NoPE50k_HS4k(4k)': PosixPath('ckpts_arxiv/llama_eval_entropy/runs/NoPE50k_HS4k(4k)|Feb15_11-18-32'), 'NoPE50k_s1.2(4k)': PosixPath('ckpts_arxiv/llama_eval_entropy/runs/NoPE50k_s1.2(4k)|Feb14_23-08-19')}\n"
     ]
    }
   ],
   "source": [
    "ent_root = Path(\"ckpts_arxiv/llama_eval_entropy/runs/\")\n",
    "if not ent_root.exists():\n",
    "    raise Exception(\"Path does not exist: {}\".format(ent_root))\n",
    "# get all folders in root_folder\n",
    "folders = ent_root.iterdir()\n",
    "\n",
    "\n",
    "# filter using exps\n",
    "def filter_name(p: Path):\n",
    "    return any(p.name.startswith(f\"{exp}|\") for exp in exps)\n",
    "\n",
    "\n",
    "folders = sorted([f for f in folders if filter_name(f)])\n",
    "pattern = re.compile(r\"^([^|]+).*\")\n",
    "ent_lines: dict[str, Path] = {pattern.match(path.name).group(1): path for path in folders}\n",
    "print(ent_lines)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 103,
   "metadata": {},
   "outputs": [],
   "source": [
    "def load_ent(path: Path):\n",
    "    arr: np.ndarray = np.load(path / \"entropy.npy\").astype(np.float32)\n",
    "    n_layers, n_heads, seq_len = arr.shape\n",
    "    data = []\n",
    "    for i in range(n_layers):\n",
    "        for j in range(n_heads):\n",
    "            for k in range(seq_len):\n",
    "                data.append(\n",
    "                    {\n",
    "                        \"layer\": i,\n",
    "                        \"head\": j,\n",
    "                        \"Position\": k,\n",
    "                        \"Entropy\": arr[i, j, k],\n",
    "                    }\n",
    "                )\n",
    "    df = pd.DataFrame(data)\n",
    "    return df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 104,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 900x500 with 9 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "layers = [0, 10, 20]\n",
    "# heads = list(range(10))\n",
    "heads = list(range(22))\n",
    "# A4_paper_size_inches = (8.27, 11.69)\n",
    "# fig_size = list(size / 2 for size in A4_paper_size_inches)\n",
    "fig, axs = plt.subplots(3, 3, figsize=(9, 5))\n",
    "plt.subplots_adjust(wspace=-1,hspace=-1)\n",
    "for i, (name, path) in enumerate(ent_lines.items()):\n",
    "    df = load_ent(path)\n",
    "    for j, layer in enumerate(layers):\n",
    "        plot_df = df[df[\"layer\"] == layer][df[\"head\"].isin(heads)]\n",
    "        sns.lineplot(data=plot_df, ax=axs[i][j], x=\"Position\", y=\"Entropy\", hue=\"head\", legend=False, palette=sns.color_palette(\"Paired\"))\n",
    "        if layer == layers[1]:\n",
    "            axs[i][j].set_title(f\"{name_map[name]} - Layer {layer}\")\n",
    "        else:\n",
    "            axs[i][j].set_title(f\"Layer {layer}\")\n",
    "        # x = np.arange(0, 4096)\n",
    "        # y = np.log2(x + 1)\n",
    "        # axs[i][j].plot(x, y, color=\"black\", linestyle=\"dashed\")\n",
    "        axs[i][j].set_xlabel('')\n",
    "        axs[i][j].set_ylabel('')\n",
    "fig.tight_layout()  # to ensure that the right y-label is not slightly clipped"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 105,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig(os.path.join(\"logs\", \"fig_vis_head_entro.pdf\"),bbox_inches='tight', pad_inches=0.0, dpi=1000)\n",
    "# plt.savefig(os.path.join(\"logs\", \"loss.png\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "pt2",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> code/fig_vis_head_vs_uni_scale.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 218,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import re\n",
    "import warnings\n",
    "from pathlib import Path\n",
    "\n",
    "warnings.filterwarnings(\"ignore\")\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "plt.rcParams['text.usetex'] = True\n",
    "plt.rc('text.latex', preamble=r'\\usepackage{ulem}')\n",
    "matplotlib.rcParams.update({'font.size': 14})\n",
    "plt.rc('font', family='Times New Roman')\n",
    "\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "sns.set_style(rc={'text.usetex' : True})\n",
    "\n",
    "max_len = None"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 219,
   "metadata": {},
   "outputs": [],
   "source": [
    "# os.chdir('..')\n",
    "os.chdir(os.path.expanduser(\"~/clm\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 220,
   "metadata": {},
   "outputs": [],
   "source": [
    "# fig_vis_entro\n",
    "# exps: list[str] = [\n",
    "#     \"NoPE50k(4k)\",\n",
    "#     \"NoPE50k_s1.2(4k)\",\n",
    "#     \"RoPE50k(4k)\",\n",
    "#     \"RoPE50k_NTK2(4k)\",\n",
    "# ]\n",
    "# loss_lines: dict[str, Path] = {\n",
    "#     \"NoPE50k(4k)\": Path(\"ckpts_arxiv/gs/tnl2_50k_eval_gs_16k/runs/1.00_Feb14_21-11-02\"),\n",
    "#     \"NoPE50k_s1.2(4k)\": Path(\"ckpts_arxiv/gs/tnl2_50k_eval_gs_16k/runs/1.20_Feb14_21-16-15\"),\n",
    "#     \"RoPE50k(4k)\": Path(\"ckpts_arxiv/llama_eval_pos/runs/RoPE50k(4k)|Feb15_14-22-49\"),\n",
    "#     \"RoPE50k_NTK2(4k)\": Path(\"ckpts_arxiv/llama_eval_pos/runs/RoPE50k_NTK2(4k)|Feb15_14-25-40\"),\n",
    "# }\n",
    "# name_map: dict[str, str] = {\n",
    "#     \"NoPE50k(4k)\": 'NoPE',\n",
    "#     \"NoPE50k_s1.2(4k)\" : r'NoPE $\\lambda=\\frac{1.2}{\\sqrt{d}}$',\n",
    "#     \"RoPE50k(4k)\": 'RoPE',\n",
    "#     \"RoPE50k_NTK2(4k)\": 'RoPE NTK',\n",
    "# }"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 221,
   "metadata": {},
   "outputs": [],
   "source": [
    "# fig_vis_uni_scale_entro_nope\n",
    "# exps: list[str] = [\n",
    "#     \"NoPE50k_s0.9(4k)\",\n",
    "#     \"NoPE50k(4k)\",\n",
    "#     \"NoPE50k_s1.1(4k)\",\n",
    "#     \"NoPE50k_s1.2(4k)\",\n",
    "# ]\n",
    "# loss_lines: dict[str, Path] = {\n",
    "#     \"NoPE50k_s0.9(4k)\": Path(\"ckpts_arxiv/gs/tnl2_50k_eval_gs_16k/runs/0.90_Feb14_20-35-30\"),\n",
    "#     \"NoPE50k(4k)\": Path(\"ckpts_arxiv/gs/tnl2_50k_eval_gs_16k/runs/1.00_Feb14_21-11-02\"),\n",
    "#     \"NoPE50k_s1.1(4k)\": Path(\"ckpts_arxiv/gs/tnl2_50k_eval_gs_16k/runs/1.10_Feb14_21-38-01\"),\n",
    "#     \"NoPE50k_s1.2(4k)\": Path(\"ckpts_arxiv/gs/tnl2_50k_eval_gs_16k/runs/1.20_Feb14_21-16-15\"),\n",
    "# }\n",
    "# name_map: dict[str, str] = {\n",
    "#     \"NoPE50k_s0.9(4k)\" : r'NoPE $\\lambda=\\frac{0.9}{\\sqrt{d}}$',\n",
    "#     \"NoPE50k(4k)\" : r'NoPE $\\lambda=\\frac{1.0}{\\sqrt{d}}$',\n",
    "#     \"NoPE50k_s1.1(4k)\" : r'NoPE $\\lambda=\\frac{1.1}{\\sqrt{d}}$',\n",
    "#     \"NoPE50k_s1.2(4k)\" : r'NoPE $\\lambda=\\frac{1.2}{\\sqrt{d}}$',\n",
    "# }"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 222,
   "metadata": {},
   "outputs": [],
   "source": [
    "# fig_vis_uni_scale_entro_rope\n",
    "# exps: list[str] = [\n",
    "#     \"RoPE50k_s0.8(4k)\",\n",
    "#     \"RoPE50k(4k)\",\n",
    "#     \"RoPE50k_s1.2(4k)\",\n",
    "#     \"RoPE50k_s1.4(4k)\",\n",
    "# ]\n",
    "# loss_lines: dict[str, Path] = {\n",
    "#     \"RoPE50k_s0.8(4k)\": Path(\"ckpts_arxiv/llama_eval_pos/runs/RoPE50k_s0.8(4k)|Feb15_17-00-09\"),\n",
    "#     \"RoPE50k(4k)\": Path(\"ckpts_arxiv/llama_eval_pos/runs/RoPE50k(4k)|Feb15_14-22-49\"),\n",
    "#     \"RoPE50k_s1.2(4k)\": Path(\"ckpts_arxiv/llama_eval_pos/runs/RoPE50k_s1.2(4k)|Feb15_17-01-59\"),\n",
    "#     \"RoPE50k_s1.4(4k)\": Path(\"ckpts_arxiv/llama_eval_pos/runs/RoPE50k_s1.4(4k)|Feb15_17-03-45\"),\n",
    "# }\n",
    "\n",
    "# name_map: dict[str, str] = {\n",
    "#     \"RoPE50k_s0.8(4k)\" : r'RoPE $\\lambda=\\frac{0.8}{\\sqrt{d}}$',\n",
    "#     \"RoPE50k(4k)\" : r'RoPE $\\lambda=\\frac{1.0}{\\sqrt{d}}$',\n",
    "#     \"RoPE50k_s1.2(4k)\" : r'RoPE $\\lambda=\\frac{1.2}{\\sqrt{d}}$',\n",
    "#     \"RoPE50k_s1.4(4k)\" : r'RoPE $\\lambda=\\frac{1.4}{\\sqrt{d}}$',\n",
    "# }"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 223,
   "metadata": {},
   "outputs": [],
   "source": [
    "# fig_vis_head_vs_uni_scale\n",
    "exps: list[str] = [\n",
    "    \"NoPE50k_s1.6(8k)\",\n",
    "    \"NoPE50k_HS8k(8k)\",\n",
    "]\n",
    "loss_lines: dict[str, Path] = {\n",
    "    \"NoPE50k_s1.6(8k)\": Path(\"ckpts_arxiv/gs/tnl2_50k_eval_gs_16k/runs/1.60_Feb14_21-31-31\"),\n",
    "    \"NoPE50k_HS8k(8k)\": Path(\"ckpts_arxiv/llama_eval_pos/runs/NoPE50k_HS8k(8k)|Feb15_16-57-47\"),\n",
    "}\n",
    "max_len = 8192\n",
    "name_map: dict[str, str] = {\n",
    "    \"NoPE50k_s1.6(8k)\" : r'\\textbf{NoPE} $\\lambda=\\frac{1.6}{\\sqrt{d}}$',\n",
    "    \"NoPE50k_HS8k(8k)\" : r'\\textbf{NoPE} $\\lambda^{(h)}$',\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 224,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'NoPE50k_HS8k(8k)': PosixPath('ckpts_arxiv/llama_eval_entropy/runs/NoPE50k_HS8k(8k)|Feb15_11-17-45'), 'NoPE50k_s1.6(8k)': PosixPath('ckpts_arxiv/llama_eval_entropy/runs/NoPE50k_s1.6(8k)|Feb15_16-51-57')}\n"
     ]
    }
   ],
   "source": [
    "ent_root = Path(\"ckpts_arxiv/llama_eval_entropy/runs/\")\n",
    "if not ent_root.exists():\n",
    "    raise Exception(\"Path does not exist: {}\".format(ent_root))\n",
    "# get all folders in root_folder\n",
    "folders = ent_root.iterdir()\n",
    "\n",
    "\n",
    "# filter using exps\n",
    "def filter_name(p: Path):\n",
    "    return any(p.name.startswith(f\"{exp}|\") for exp in exps)\n",
    "\n",
    "\n",
    "folders = sorted([f for f in folders if filter_name(f)])\n",
    "pattern = re.compile(r\"^([^|]+).*\")\n",
    "ent_lines: dict[str, Path] = {pattern.match(path.name).group(1): path for path in folders}\n",
    "print(ent_lines)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 225,
   "metadata": {},
   "outputs": [],
   "source": [
    "def moving_average(data: np.ndarray, w: int):\n",
    "    assert w % 2 == 0\n",
    "    # Initialize an empty array for the moving averages\n",
    "    moving_avg = np.zeros_like(data, dtype=float)\n",
    "    # Calculate the moving average with a window size that adjusts at the borders\n",
    "    for i in range(len(data)):\n",
    "        # Determine the window size\n",
    "        start = max(0, i - (w // 2))\n",
    "        end = min(len(data), i + (w // 2) + 1)\n",
    "        window_size = end - start\n",
    "        moving_avg[i] = np.sum(data[start:end]) / window_size  # Calculate the average\n",
    "    return moving_avg\n",
    "\n",
    "\n",
    "def load_arr(path: Path, seq_len_max: int, ent: bool = False):\n",
    "    if not os.path.isfile(path):\n",
    "        print(f\"{str(path)} not exists\")\n",
    "        return [0] * seq_len_max\n",
    "    arr: np.ndarray = np.load(path).astype(np.float32)\n",
    "    if ent:\n",
    "        arr = arr.mean(axis=(0, 1))\n",
    "    seq_len = min(arr.shape[0], seq_len_max)\n",
    "    arr = arr[:seq_len]\n",
    "    if not ent:\n",
    "        arr = moving_average(arr, 100)\n",
    "    return arr"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 226,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "                                              model       ent      loss   pos\n",
      "0                     \\textbf{NoPE} $\\lambda^{(h)}$  0.000000  3.098975     0\n",
      "1                     \\textbf{NoPE} $\\lambda^{(h)}$  0.526897  3.092796     1\n",
      "2                     \\textbf{NoPE} $\\lambda^{(h)}$  0.901855  3.085406     2\n",
      "3                     \\textbf{NoPE} $\\lambda^{(h)}$  1.170228  3.074026     3\n",
      "4                     \\textbf{NoPE} $\\lambda^{(h)}$  1.377349  3.064147     4\n",
      "...                                             ...       ...       ...   ...\n",
      "16379  \\textbf{NoPE} $\\lambda=\\frac{1.6}{\\sqrt{d}}$  6.708997  3.210999  8187\n",
      "16380  \\textbf{NoPE} $\\lambda=\\frac{1.6}{\\sqrt{d}}$  6.716118  3.209848  8188\n",
      "16381  \\textbf{NoPE} $\\lambda=\\frac{1.6}{\\sqrt{d}}$  6.698201  3.210719  8189\n",
      "16382  \\textbf{NoPE} $\\lambda=\\frac{1.6}{\\sqrt{d}}$  6.697714  3.211004  8190\n",
      "16383  \\textbf{NoPE} $\\lambda=\\frac{1.6}{\\sqrt{d}}$  6.702381  3.211294  8191\n",
      "\n",
      "[16384 rows x 4 columns]\n"
     ]
    }
   ],
   "source": [
    "if max_len is None:\n",
    "    max_len = 4096\n",
    "data = []\n",
    "for name, ent_path in ent_lines.items():\n",
    "    ent = load_arr(ent_path / \"entropy.npy\", seq_len_max=max_len, ent=True)\n",
    "    loss = load_arr(loss_lines[name] / \"loss.npy\", seq_len_max=max_len)\n",
    "    for i in range(max_len):\n",
    "        data.append({\"model\": name_map[name], \"ent\": ent[i], \"loss\": loss[i], \"pos\": i})\n",
    "df = pd.DataFrame(data)\n",
    "print(df)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 227,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x13830ee50>"
      ]
     },
     "execution_count": 227,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x400 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax1 = plt.subplots(figsize=(8, 4))\n",
    "assert isinstance(ax1, plt.Axes)\n",
    "ax1.set_xlabel(r'$\\textbf{Position}\\  i$', fontweight='bold')\n",
    "ax1.set_ylabel(r'\\textbf{\\underline{Entropy}} $\\bar{\\mathcal{H}}_i$', fontweight='bold')\n",
    "ax1.tick_params(axis='y')\n",
    "# plt.vlines(2400, 0, 8, color=plt.cm.Paired(0), linestyle=\"dotted\", linewidth=2)\n",
    "\n",
    "ax2 = ax1.twinx() # create a second set of axes that shares the x-axis\n",
    "ax2.set_ylabel(r'$\\textbf{\\dashuline{log Perplexity}}$')\n",
    "ax2.tick_params(axis='y')\n",
    "ax2.set_ylim(2.2, 4.2)\n",
    "\n",
    "# x = np.arange(0, max_len)\n",
    "# y = np.log2(x + 1)\n",
    "# ax1.plot(x, y, color=\"black\", linestyle=\"dashed\")\n",
    " \n",
    "hue_order = [ r'\\textbf{NoPE} $\\lambda=\\frac{1.6}{\\sqrt{d}}$',\n",
    "    r'\\textbf{NoPE} $\\lambda^{(h)}$',]\n",
    "\n",
    "sns.lineplot(df, ax=ax1, x=\"pos\", y=\"ent\", hue=\"model\", hue_order=hue_order, palette=sns.color_palette(\"Paired\", 2)[-1:]+sns.color_palette(\"Paired\", 10)[-1:], lw=2)\n",
    "sns.lineplot(df, ax=ax2, x=\"pos\", y=\"loss\", hue=\"model\",  hue_order=hue_order, palette=sns.color_palette(\"Paired\", 2)[-1:]+sns.color_palette(\"Paired\", 10)[-1:], linestyle=\"dashed\", legend=False, lw=2)\n",
    "\n",
    "ax1.legend(loc=\"upper left\")\n",
    "# ax1.legend(loc=\"upper left\", bbox_to_anchor=(0, -0.1), ncol=4)\n",
    "# fig.tight_layout()  # to ensure that the right y-label is not slightly clipped 1 4 7 10"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 228,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig(os.path.join(\"logs\", \"fig_vis_head_vs_uni_scale.pdf\"),bbox_inches='tight', pad_inches=0.0, dpi=1000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "pt2",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> code/fig_vis_uni_scale_entro_nope.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import re\n",
    "import warnings\n",
    "from pathlib import Path\n",
    "\n",
    "warnings.filterwarnings(\"ignore\")\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "plt.rcParams['text.usetex'] = True\n",
    "plt.rc('text.latex', preamble=r'\\usepackage{ulem}')\n",
    "matplotlib.rcParams.update({'font.size': 14})\n",
    "plt.rc('font', family='Times New Roman')\n",
    "\n",
    "\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "sns.set_style(rc={'text.usetex' : True})\n",
    "\n",
    "max_len = None"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# os.chdir('..')\n",
    "os.chdir(os.path.expanduser(\"~/clm\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# fig_vis_entro\n",
    "# exps: list[str] = [\n",
    "#     \"NoPE50k(4k)\",\n",
    "#     \"NoPE50k_s1.2(4k)\",\n",
    "#     \"RoPE50k(4k)\",\n",
    "#     \"RoPE50k_NTK2(4k)\",\n",
    "# ]\n",
    "# loss_lines: dict[str, Path] = {\n",
    "#     \"NoPE50k(4k)\": Path(\"ckpts_arxiv/gs/tnl2_50k_eval_gs_16k/runs/1.00_Feb14_21-11-02\"),\n",
    "#     \"NoPE50k_s1.2(4k)\": Path(\"ckpts_arxiv/gs/tnl2_50k_eval_gs_16k/runs/1.20_Feb14_21-16-15\"),\n",
    "#     \"RoPE50k(4k)\": Path(\"ckpts_arxiv/llama_eval_pos/runs/RoPE50k(4k)|Feb15_14-22-49\"),\n",
    "#     \"RoPE50k_NTK2(4k)\": Path(\"ckpts_arxiv/llama_eval_pos/runs/RoPE50k_NTK2(4k)|Feb15_14-25-40\"),\n",
    "# }\n",
    "# name_map: dict[str, str] = {\n",
    "#     \"NoPE50k(4k)\": 'NoPE',\n",
    "#     \"NoPE50k_s1.2(4k)\" : r'NoPE $\\lambda=\\frac{1.2}{\\sqrt{d}}$',\n",
    "#     \"RoPE50k(4k)\": 'RoPE',\n",
    "#     \"RoPE50k_NTK2(4k)\": 'RoPE NTK',\n",
    "# }"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "# fig_vis_uni_scale_entro_nope\n",
    "exps: list[str] = [\n",
    "    \"NoPE50k_s0.9(4k)\",\n",
    "    \"NoPE50k(4k)\",\n",
    "    \"NoPE50k_s1.1(4k)\",\n",
    "    \"NoPE50k_s1.2(4k)\",\n",
    "]\n",
    "loss_lines: dict[str, Path] = {\n",
    "    \"NoPE50k_s0.9(4k)\": Path(\"ckpts_arxiv/gs/tnl2_50k_eval_gs_16k/runs/0.90_Feb14_20-35-30\"),\n",
    "    \"NoPE50k(4k)\": Path(\"ckpts_arxiv/gs/tnl2_50k_eval_gs_16k/runs/1.00_Feb14_21-11-02\"),\n",
    "    \"NoPE50k_s1.1(4k)\": Path(\"ckpts_arxiv/gs/tnl2_50k_eval_gs_16k/runs/1.10_Feb14_21-38-01\"),\n",
    "    \"NoPE50k_s1.2(4k)\": Path(\"ckpts_arxiv/gs/tnl2_50k_eval_gs_16k/runs/1.20_Feb14_21-16-15\"),\n",
    "}\n",
    "name_map: dict[str, str] = {\n",
    "    \"NoPE50k_s0.9(4k)\" : r'\\textbf{NoPE} $\\lambda=\\frac{0.9}{\\sqrt{d}}$',\n",
    "    \"NoPE50k(4k)\" : r'\\textbf{NoPE} $\\lambda=\\frac{1.0}{\\sqrt{d}}$',\n",
    "    \"NoPE50k_s1.1(4k)\" : r'\\textbf{NoPE} $\\lambda=\\frac{1.1}{\\sqrt{d}}$',\n",
    "    \"NoPE50k_s1.2(4k)\" : r'\\textbf{NoPE} $\\lambda=\\frac{1.2}{\\sqrt{d}}$',\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "# fig_vis_uni_scale_entro_rope\n",
    "# exps: list[str] = [\n",
    "#     \"RoPE50k_s0.8(4k)\",\n",
    "#     \"RoPE50k(4k)\",\n",
    "#     \"RoPE50k_s1.2(4k)\",\n",
    "#     \"RoPE50k_s1.4(4k)\",\n",
    "# ]\n",
    "# loss_lines: dict[str, Path] = {\n",
    "#     \"RoPE50k_s0.8(4k)\": Path(\"ckpts_arxiv/llama_eval_pos/runs/RoPE50k_s0.8(4k)|Feb15_17-00-09\"),\n",
    "#     \"RoPE50k(4k)\": Path(\"ckpts_arxiv/llama_eval_pos/runs/RoPE50k(4k)|Feb15_14-22-49\"),\n",
    "#     \"RoPE50k_s1.2(4k)\": Path(\"ckpts_arxiv/llama_eval_pos/runs/RoPE50k_s1.2(4k)|Feb15_17-01-59\"),\n",
    "#     \"RoPE50k_s1.4(4k)\": Path(\"ckpts_arxiv/llama_eval_pos/runs/RoPE50k_s1.4(4k)|Feb15_17-03-45\"),\n",
    "# }"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "# fig_vis_head_vs_uni_scale\n",
    "# exps: list[str] = [\n",
    "#     \"NoPE50k_s1.6(8k)\",\n",
    "#     \"NoPE50k_HS8k(8k)\",\n",
    "# ]\n",
    "# loss_lines: dict[str, Path] = {\n",
    "#     \"NoPE50k_s1.6(8k)\": Path(\"ckpts_arxiv/gs/tnl2_50k_eval_gs_16k/runs/1.60_Feb14_21-31-31\"),\n",
    "#     \"NoPE50k_HS8k(8k)\": Path(\"ckpts_arxiv/llama_eval_pos/runs/NoPE50k_HS8k(8k)|Feb15_16-57-47\"),\n",
    "# }\n",
    "# max_len = 8192"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'NoPE50k(4k)': PosixPath('ckpts_arxiv/llama_eval_entropy/runs/NoPE50k(4k)|Feb14_22-57-11'), 'NoPE50k_s0.9(4k)': PosixPath('ckpts_arxiv/llama_eval_entropy/runs/NoPE50k_s0.9(4k)|Feb15_16-01-37'), 'NoPE50k_s1.1(4k)': PosixPath('ckpts_arxiv/llama_eval_entropy/runs/NoPE50k_s1.1(4k)|Feb15_16-06-05'), 'NoPE50k_s1.2(4k)': PosixPath('ckpts_arxiv/llama_eval_entropy/runs/NoPE50k_s1.2(4k)|Feb14_23-08-19')}\n"
     ]
    }
   ],
   "source": [
    "ent_root = Path(\"ckpts_arxiv/llama_eval_entropy/runs/\")\n",
    "if not ent_root.exists():\n",
    "    raise Exception(\"Path does not exist: {}\".format(ent_root))\n",
    "# get all folders in root_folder\n",
    "folders = ent_root.iterdir()\n",
    "\n",
    "\n",
    "# filter using exps\n",
    "def filter_name(p: Path):\n",
    "    return any(p.name.startswith(f\"{exp}|\") for exp in exps)\n",
    "\n",
    "\n",
    "folders = sorted([f for f in folders if filter_name(f)])\n",
    "pattern = re.compile(r\"^([^|]+).*\")\n",
    "ent_lines: dict[str, Path] = {pattern.match(path.name).group(1): path for path in folders}\n",
    "print(ent_lines)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "def moving_average(data: np.ndarray, w: int):\n",
    "    assert w % 2 == 0\n",
    "    # Initialize an empty array for the moving averages\n",
    "    moving_avg = np.zeros_like(data, dtype=float)\n",
    "    # Calculate the moving average with a window size that adjusts at the borders\n",
    "    for i in range(len(data)):\n",
    "        # Determine the window size\n",
    "        start = max(0, i - (w // 2))\n",
    "        end = min(len(data), i + (w // 2) + 1)\n",
    "        window_size = end - start\n",
    "        moving_avg[i] = np.sum(data[start:end]) / window_size  # Calculate the average\n",
    "    return moving_avg\n",
    "\n",
    "\n",
    "def load_arr(path: Path, seq_len_max: int, ent: bool = False):\n",
    "    if not os.path.isfile(path):\n",
    "        print(f\"{str(path)} not exists\")\n",
    "        return [0] * seq_len_max\n",
    "    arr: np.ndarray = np.load(path).astype(np.float32)\n",
    "    if ent:\n",
    "        arr = arr.mean(axis=(0, 1))\n",
    "    seq_len = min(arr.shape[0], seq_len_max)\n",
    "    arr = arr[:seq_len]\n",
    "    if not ent:\n",
    "        arr = moving_average(arr, 100)\n",
    "    return arr"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "                                              model       ent      loss   pos\n",
      "0      \\textbf{NoPE} $\\lambda=\\frac{1.0}{\\sqrt{d}}$  0.000000  3.094795     0\n",
      "1      \\textbf{NoPE} $\\lambda=\\frac{1.0}{\\sqrt{d}}$  0.590532  3.084834     1\n",
      "2      \\textbf{NoPE} $\\lambda=\\frac{1.0}{\\sqrt{d}}$  0.994957  3.077492     2\n",
      "3      \\textbf{NoPE} $\\lambda=\\frac{1.0}{\\sqrt{d}}$  1.284224  3.067215     3\n",
      "4      \\textbf{NoPE} $\\lambda=\\frac{1.0}{\\sqrt{d}}$  1.508094  3.056487     4\n",
      "...                                             ...       ...       ...   ...\n",
      "16379  \\textbf{NoPE} $\\lambda=\\frac{1.2}{\\sqrt{d}}$  6.463762  2.326415  4091\n",
      "16380  \\textbf{NoPE} $\\lambda=\\frac{1.2}{\\sqrt{d}}$  6.465988  2.325604  4092\n",
      "16381  \\textbf{NoPE} $\\lambda=\\frac{1.2}{\\sqrt{d}}$  6.475847  2.325576  4093\n",
      "16382  \\textbf{NoPE} $\\lambda=\\frac{1.2}{\\sqrt{d}}$  6.471810  2.326706  4094\n",
      "16383  \\textbf{NoPE} $\\lambda=\\frac{1.2}{\\sqrt{d}}$  6.474841  2.325154  4095\n",
      "\n",
      "[16384 rows x 4 columns]\n"
     ]
    }
   ],
   "source": [
    "if max_len is None:\n",
    "    max_len = 4096\n",
    "data = []\n",
    "for name, ent_path in ent_lines.items():\n",
    "    ent = load_arr(ent_path / \"entropy.npy\", seq_len_max=max_len, ent=True)\n",
    "    loss = load_arr(loss_lines[name] / \"loss.npy\", seq_len_max=max_len)\n",
    "    for i in range(max_len):\n",
    "        data.append({\"model\": name_map[name], \"ent\": ent[i], \"loss\": loss[i], \"pos\": i})\n",
    "df = pd.DataFrame(data)\n",
    "print(df)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x12fc58410>"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAsIAAAF5CAYAAACV90zyAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/bCgiHAAAACXBIWXMAAA9hAAAPYQGoP6dpAAC5G0lEQVR4nOz9eVzb+XUv/r8+2ncJsRuwjbA9Hs9qYU+SyT6GmbbZJ2AnvWnTJjEkub3tbdqguL3Ncnt7iWibX79tmhac7kvuDGRp2iZNkLNnMhnbzO4d4Q3MKrRvn+X9+0PoAwIJBBZIoPN8PPyYkfSR9GaTjs7nvM/hGGMMhBBCCCGElBlFsRdACCGEEEJIMVAgTAghhBBCyhIFwoQQQgghpCxRIEwIIYQQQsoSBcKEEEIIIaQsUSBMCCGEEELKEgXChBBCCCGkLKmKvYDNJggCnn/+edTW1kKhoLifEEIIIaTUSJKEqakpHD58GCrV1oWnOz4Qfv755/HII48UexmEEEIIIWQNzz33HI4ePbplz7fjA+Ha2loAqW9sfX19kVdDCCGEEEKWu3PnDh555BE5btsqOz4QTpdD1NfXo7GxscirIYQQQgghuWx1GSsVzRJCCCGEkLJEgTAhhBBCCClLFAgTQgghhJCyRIEwIYQQQggpSxQIE0IIIYSQskSBMCGEEEIIKUs7vn3aRvE8D1EUi70MQjaNUqmEWq0u9jIIIYSQoqFAeJlgMIjZ2VkkEoliL4WQTafValFVVQWLxVLspRBCCCFbjgLhJYLBIMbHx2EymVBVVQW1Wg2O44q9LEIKjjEGnucRCAQwPj4OABQME0IIKTsUCC8xOzsLk8mExsZGCoDJjqfX62E2m3H79m3Mzs5SIEwIIUQmMYZgTIBeo4RWtXO3lFEgvIDneSQSCVRVVVEQTMoGx3GwWq0YHx8Hz/NUM0wIITsQYwwSA3hRgiAyJEWGpCAhwYuY8CfBGINGxSEpMKiVHBIiAweAMWBvlR6Ndl2xv4RNQ4HwgvTGOAoESLlJ/86Loki//4QQUkS8KIEXGeaiSYQTAoJxHkaNCpGkgIlgHHsqDFArFWCM4cZ8FOFk5qZ+BQdILL/n0imVsGrU0KtU4DgO1/xhLL3rLoMeEUHA2JyEhgrtjk0SUiC8zE79QROSC/3OE0LI3ZFYKoMa5UXMhJNQKznMRJKIJAREkgJECYgLIuKCdFfPc3kmvMY6Vl5nVqugViig5BTQKBTgOEClWLvUYTaegF2rxXQsDl6UoFEpN7rsTTMyMgKPxwMAmJubQ2VlJXp6etb1GBQIE0IIIYQsky4niAsi5qM8JoJxGDVKvDoVgphv2rUEmNVqaJS5g1hekhDhBSz/ipKShMlYDG9srizJINjr9cLj8WQEviMjI+js7MTg4GDej0OBMCGEEELKjsQYwgkBSVHCVCiB2UgSE8F4sZe1Kg6pbK6CAxKiBCXHQa9UQq9SQa3goFBwqLGowQBYdWpwHHBrLgFBXAxzOQ7QqhTQqRWoNmtg0imhVqYec+kZwoQgQsFxUCtLc6Oc2+2Gy+XKuM7pdMLv96/rcSgQJqSEeb1eDA0NweFw4OzZs+ju7obD4ch5bH9/P1paWjA6OopTp07BZrNt7YIJIaSECKKECC/iTiCO24EYZiLJoqxDr1RCqeAgMgY1p4Bu4bJyIfBUclxGEGrRq2AzqCBJDBqVAjqNEjq1AholB8YYwgkJ08EkZkPJFZncXVY9zLrF8E6vVoEDoFFx0KgUUORZDqctwSzwUj6fD263G/39/SuuXw8KhAkpYZ2dnTh//jwAoK2tDceOHZMvL+X3+9He3o7R0VEAqaC4s7MTw8PDW7peQgjZKMYYRAkQGYMkpboapGtrY0kJaiWHO/4EdGoFokkplcEEIDJAZBJCSR4JUUJcFFcEh4Wk4jgIjMGoUkGrVEKt4KBbUnqQDmj1GgX0aiUEKdWGrNKkBmOATp3Kxhq1Shg0SnBcfns1BFHChD+BSX8CSTH7V6hVKxBNiBmBsFW/M0O97u5utLe3w+fz4fTp07DZbOjr60N3d/e6HmdnfnfIuqRranw+n3xKoa2tLWsQ1dnZiZGREXi9XthsNtjtdgwPD+fMUub7fOnHAlKf5ux2OxwOB1wuF9ra2lbcN30cAPl+aUs/DbrdbnR1deW9tlIyMjKScdlms8Hv98Pr9a74fqc3C6Q5HA54PB74/X7KChOyQzGWCoYYFgNCQZQgSanT/tGkCMYAQWSQGINSwcmbtYwaJWZCSYTiInZX6qBUpAKx2VASgsQgSamALc6LSAh3F1aatEqIjCGWXLlRTK3kwOcI6rIRJQlRXkREEBDi+btaVzZqhWKh1EAJnVK5IkDlOMBuVEMQGarNGqiUHESJQa9RQq3koFJyeWdc1+vCRASRhLjieptBhXqbFha9atOeeyuFQiEEg0H5slarhVarXXFcW1ubXB4xNDSEjo4OnDp1Ck6nc13PR4EwgdPpxOjoKEZGRnDs2DH4/X54PB50d3evOOWQLkBvbW3F4ODgugLgbM/X2toKADhz5kzGL6/X60V7ezva29vR09MDt9ud876Dg4MZwbLf78fTTz+N7u7urNnTXEZGRnDy5Em43e6MxyuWc+fOZb1+ZGQk6/c92+kgr9e77hcFQsjGMcbAWGr3vsgYkrwEjgPCCRGCyMBxqd6sCSF1ahvIDAaVCkC8u8YC63ZzLntdbOIuOxykhbMEb2mrBcGClMru+hJJSKxwOV6dUol6kw4KxsGgVcoBZCwpotKkhkqpgFm3MgjeKpLEMB/lYTOo5Q8oAFBj0WBsJgYgFfzaDGrYTeodN+zi0KFDGZc/85nP4LOf/WzWYzs6OnD27Fm5jBCAnB3OFwXCJENbWxvsdjsGBgYwMDCA9vZ2dHR0rDhueRa20BwOB/r7+9He3o6+vj6cOHEi74DOZrOhq6sLfr9/XaUBTqdTPtXCCviiu1F+v3/F99lms2UNeJcH7ulsMgXChGwML0iIJkXEeQlJQcJ8VIBRq5SD14I+15JgcKuD4FKh4BgCSR5z8cJ9f/dU6HGwxowKvbqk20SGYgJ8ER4JITXsIhQXIDHg0C4jrIbF3u7VZg3iSQm1Vg30mtKu370bFy5cQENDg3w5WzYYSL3P9fb2ygm6vr4+uFwujIyMyGWC+aBAmKzQ39+Pc+fOyWUIo6OjG8r83q2lz+nxePIK6JaWAvT09KzIaK+lq6sL3d3dGBgYKHpJRbagN1twnD72zJkz6Ovry/g+FePnRkgp40UJSYHJGdn5SP6n17Odli4lKgW3UM4gQVijvZdZp0Qonvp6TDolTFrlQhAmypngWosGgZiAOJ+6XGFUQZSAKpMaobiIGC/CqFGCFxkYY6gwqlPPL0jQKBUQJAaLTpXqW6vksDQU9UWT+O6VmQ1/rdUmDWJJEXq1EocbbKg0ajb8WFstmhQxE0zKH7TS39/lxucTGYGwUsFhb7V+q5ZZNGazGRaLZc3jTp48mXHWt6enBx0dHWhtbV3XezgFwiSrM2fOoLm5ecUmrFLX29uL9vZ2OUO6kWxoR0cHBgcHix4IHzlyJOtu2Fxfk81mk/sppj8QUDaYlCOJMcyFeEwGE1AAqazuOupQN5NWpYBKycGiVyEYExBJiKi3pTJeksRgNaggSYt1vxoVB71GCcZS9alqZaq7QLrH7dJT51up1pr7tqU3zceSGJ2NYDqcBMAQiAsbfs4jjTbsqTBAs81LAaYCCUwGcme+lQoOJq0SNoMKjLGSzmYXi9frzZoUcjgcOHXq1LrKIikQJlmlM4ytra1yvW4+ZQZerxcul0sOxPx+PxwOB9xu97o3bS3dLJatPGM5v9+PoaEhtLe3y9etp6l2Wro8otgbzZb3Q0x/L9NZ3pGREdhsNvlyS0sL5ufnYbPZ0Nvbi9OnTxdj2YRsqWhSxHyYx+35eN6jZTeq3qaFXq1ALCnBaki9faYDVQXHQWJsyzYrcRwHZYnFR4wxXJ+P4uJUGIH4xjeyWXUqvHVfNbTraPVVaiTGMBfmMRtKoqUmM3ivsWgzAmGDRgG7SYMKg0r+oETB7+ocDge8Xm/W22w2m7yHKB8lHwgXYnxeIbx0KwS+QBsHNotapcCDTeaCPZ7T6ZR3ZHo8HvT19a36vfd4PGhvb0dXV1dGANre3o7m5maMjY3lHVh6PB6cPHkSANbclNfZ2Qm73Z7zj2K92traYLPZMDAwUJTftaUGBwfhcrlw9OhRnD17NuP72tvbi6NHj8pr7O/vh8fjgc/nw9GjR/P68EDIdiOIEiYDSdzy3f3gg/QmNQWXajHVXG1I9XZVbGz0+HYN2jZKYgxzkSRGbvvhi2088K02avD65kro1du/7jXd4mwqmJSHWFy6E8GhBhNUC9l7o1aJfbUGGDRKGDQKCno3qKOjY0Vckt4btGMmyxVqfF4h8ELpnFrLrfCBek9PD86ePYuhoSG4XC44nc6cHRXSvfvSHR7SXC4X2tvbV+1r29nZmRHspk9vdHV1rRk8p7tGpLteFMLx48fR39+fdyDc3d29rkC8u7s7r0DV6XTK5Q3Lj1/+N1DsUg5CNkswJuDV8fC676dRcdAoFai2aGA3quWyArIxjDHc9MfwzPX1DSxYan+VEffUmGHSFK8rw2YIxwVMB5OYi/AZU9wAQJQYInFhxca3UpfKaidRbc6+Wa3Y3G43BgYG0N3dLccJlZWV644PSzoQLtT4vEJQqxTYjECzkNSbVDc1ODiIlpYWeUjD2NjYimOW9hZeHrimA9zlvW6X6u/vv+uWZU6nE8ePH8+6rvVkR71eL3w+H7xeL0ZGRvKqs13vpjxCSG4SY7g4EUEwln89qVmnRI1FgyqTBooi1c3uRKLE8PWXJ8BvoO7EoFbi7YfqilbHvBViSRG3fHHMhTMz4hwAu0mNWosGFr1q2wT9jDFcmQrjg3+/WJr4hc778WhLZRFXlVshEkAlHQgXanxeIRSy5GA7Gh4eRktLC/x+f9as62rZ0KUF7dmGQRTS8sxyrl68uaRrnAcHB9Ha2or+/v6iBLmFfNEshVZwhOQiMQZeYJgNJXEnkMh7uALHAfc3mGDSlfTb2LYkMYYLkyG8PBlc++AFdWYt6i061Jt1sOrVa99hB2CM4eKdCBLLuj7YjWrsqdJBtw1KPRhj8M5G8RffH8Wz3vmsx3xi8BUM/8/XZ0yr20lK+qvayPi8RCKBRCIhXw6FQlux1B3P4XBgcHBQniyX7XYAWbP1Sz+4bHY7r+VZ5eHh4bzHLaYz3mfOnAEAnDhxAr29vXkFwoUujaDglex0kYSIifk4ZsP515ZWm9Vw1BjKrhZ3M0V5EZLEcGUmjMsz+Zef2A1qvH5vJUzakg4j7hpjDOGEiHhSQowXUWvVygMsOI5DpVGNCX8q5thl06KhQguVsvS7Wnz6mxfx3QvTeR37qV/Yv2ODYKDEA+GNjM/r7e3F5z73uS1cZfno6OhAT08P+vr6VtzmdDrlLhHLuy2kA+etbuWVnjSzvGY5m3Tt+fDwsLz2rq4ueaPgWmUbxSyN8Pv9qKioWPUYCqxJsbGFXfRXp6Lrut/Du83QqWlDUSHxooTRuQieHw+s635t+6tRZdSUxc8iGBNwfTa2one0SafKmORWZU6V4tRZNVCXcAA8NhvBf7w0iX957nbe9/ng63bj+JGGbdWjeSNKOhAG1j8+79SpU/jEJz4hXx4fH18xro9k5/P51qy/drvdGZ08ljp9+jQ6Oztx8uTJFd0NbDbblm5w9Hg86OzsBLB2Fjq9ye7MmTMZx9psNrS1tRWkfnkzuVwuCnRJyUrwEkZu5HeKXa9WYG+1HtZtVFO5XYQTArxzEbw6lf9ZUiUHvGVfNWpMpblZqtBiSREzoSTG5xM5j4kmRNiNi6UfRq0SRm1plUCIEsO3X5lC/4/GMBNe36S+X3t0N7reuLeszrqUdCC8kfF5Wq02YxxfMJh/jVO5SmdD04FwS0uLHABmk66fXa6jowOjo6NwuVxobW2F3W6Hz+fDkSNHcObMGfnDS/r5lkrv+nS73asGndnum26flra0RCGfUox04J4tY+12u9Ha2lr0nsK5pP8msknvpqUgmWy1QJTHhYnImseZtErUWjWoNpdHlrEYrs6Gce6WP69ja81aHN5lhVWvLqtACADG5+O4OZe9JZ/NoIJFr4JayZVsiQBjDH/9ozH8w89uret+f/TuQziyx1Y2dd3ZcKyE3yVbW1tXTAfxer1obW2F2+3Oa7fg7du30dTUhFu3bqGxsTHncfF4HGNjY2huboZOp7vrtROy2fx+P1wuV84PLH6/H62trWtOBaTffVIIEmO4OhmFL4+RxY5qPWosFPxuhtlIAi/fCWI6nMhrwMj9dWbsrzJBqyrv8pNQXMArtxdrpPUaBapMGlSZ1SW76U2UGL754h18+Sc3MBdZO/Nr06vxaIsdHAf81rEWWHSlFfzmG68VWml+tEFhx+cRshMNDAzkzAYDyKu2mZC7FU2KePHm2qfbrQYVDtYbyy7TuBXmo0n81+X8Nj4BwMO7rDhYYyrLwFeQGMZ9cdRYNNBrFgNck1aJCqMKFp0KdlPpBr8A4J2J4Jf/Jr+OSG+9pwqP3VONR1vsMO7wjY0bVbLflUKOzyNkp/H7/RgdHV219OPs2bP0d0I2hcQYpoNJjM/HkRRypx0rTWrsrtwebaS2m3BCwPCVacTzmHiqVyvxhmY7qozlUeubTUKQMOlPYDKQypTPhJK4d5dJru/lOA4H601FXmVu89EkfvHPf5bXsffUmvDn73uwrMsd1qNkA2GgcOPzCNlpent7s2aD+/r65Fpmj8eTd+s4QvIRS4p4YY3sr0rB4d5dRhi1O2tyWClIihJ+7J3DdDj3Zq60o002NFj1O2Js8d0IxlIT32ZDSSz9yCaIDOG4UHIb3ZZijOG2P46er76CsdnVu630vucQ3nygis64bEBJB8KFGp9HyHaUqwY43aJueTbY5XKhpaUFXV1d8n03u28zKQ9z4SSuTK7+RrzLpsXuSh0FvwUW50V4fRG8OJHfxu8n7qmB3bCz213lIxQXcGM2hlBcXHGbzaDC7kp9yQbBt+Zj6Ox/Lq9jf/A7b6AzLneppANhoDDj8wjZjs6dOwev17virEi2bLDX68XAwADm5+fl+1J9MLlbobiAq5NRJHKcfjfplNhXY8iotSR3jzGGC1MhvHRn7eC30qDBsf3VO3qM8XqNzUQxGcjcPKbkgEqzBrts2pL9fb14J4Rf/4eVA6uWqjFr8ZWPHKF63wKi7yQhJaqtrQ12ux3Hjh2TA+Fc2eCRkREcOXJEvjw8PIz29vYtXS/ZOaaDCYxOx3LebtQq8UBjeW622kyCxPDsDR9u+XN/79Pa9lejukz6+66XWaeSA2GlAqi1aNFo15XkhwWJMZy5OIMv/XAMdwLZ27cBQN+T9+FNB6q2cGXlgwJhQkqY0+mEw+HAwMAAurq6ctYGA5k9k4eGhjA4OChPZCRkLYwxjM8ncMuX+82Y2p5tjtv+GH48NrfqMVqVAo/srkCDhcpPlpIYAy+yFdPeQnEBOnWqT3Up1s3yooS+71zFv780mfOY17fY0ffe+0sygN9JKBAmpMS53W50d3fj+PHjALIPCeno6MDw8LA8fbG7uxsej2fLx1qT7UeUGC5OhLPWUqY9tNsMQ4meTt6uGGN47tY8vHOr116/41AdTHQaPCt/hMfYbAxKBbfiDEVztaGIK8stGOfxO4Ov4OXx3GUvf/C2e/C2B+q2cFXljf66CClx6Vrf9BjoXHIN1iAkG1FieHU8jEgidwB8f6OpZCdpbVcSY3jm+urlDw67AY/srqDMbw6ixHBjNoap4GIdsC/Co9JUupsEBVHCG/74xzlvf7TFjj942z2ooI2OW45e4QjZBtxuN86ePVuSY57J9jMVSMA7kzsQe6DRBBMFwAUlMYaza2SAG606vHaPHWqlIucx5S4UE3B1KnMDp1mnzCiNKCXj/hje+9erd4D44vsexJG9FVu0IrIcvdIRsg10dHRQrS+5awlBwsj13KdkH95tLtkd9dvVfCyJ/7q0+tQ3anm2NlFiGJ+PY2I+IfcD5jiguao069YlxvC+02dx05f9A+ehejP++L33l3QWu1xQIEwIITucxFJjZW/PrxzEoFQAR5qtJbmhaDsTJAlXZyJ4YSKQ85jOh3ZBpSjNTGapYIxhKpjEbV8cvLg4EsOsU6KlBFv3xZIifvOpl3LWADfadBjsfqTkAvdyRoEwIYTsUIwx3JiN404g+yQyygAX3nQ4gTNXZ1Y95q37qlBn1m3Rira3aFLE2JIyHg7Argotmuyl1T0jmhTxR9+6jDOXsv/s1UoO3/vEG6jspQRRIEwIITvQatPgdlfq0FBBgVghvTIZxMurDMB4Q3Mlmmz6LVzR9iQxBg6Qg1yjVoVaiwZTwSTsRjV2V+pK6sObIDG8oe9HOW///V88gHc8VL+FKyLrRYEwIYTsILd98Zy9gPfVGlBtpprEQnrpTgCvToZy3v7QLivuqTZRL9g1MMYwG+Zxx5/APXVGaNWL36/dlTpUmzUw60snZIkkBPzv/7iEH17N3v/ZolPhXz9yBFU09KTklc5vFSGEkA1L8BJGbmTPSDbZdWi0Uwa4UESJ4XvXZjAbSeY8xlFpwNGmCqq9XkMsKWJ8Pg5fRIAopWqAXx0P474GE7TqVBmBSqmAWV86JQXfeGECn/+vq1lve//RRvzmY46SKtsgq6NAmBBCtrkL42EEYsKK6zkAD9IwjIL6+Q0fvL7cLdDe0lKFegt96FhLUpBwyxfHTDAJtuw2g0aBUosjGWP4X/92MWcNcJVJg298/LVQUeZ/26FAmBBCtil/lMfFiUjW2w7vMUOnpgC4UASJ4b8uTSGUWPmBA6AJcPniRQk3ZmOYCfErbrMZVNhVoYNFpyypjOrT58bxBc+1nLf/64ePwFFt3MIVkUKiv1pCCNlm5iM8Lt3JHgDf32AqqVrK7S7Gizh/259zEpyzwYp7asxbvKrtKRQXcHE8jCVd0MABqLdp0VChharEOiqcvzGP//6Vl3Le/vWPvQb1Vsr+b3f0akkIIduEKDGMTkcxF16ZTVMqOBxptlBNagGtVgZBPYDXz6RVotKswXQwCaWCQ41FgzqrpuTOXEiM4TPfvIjhi9nLIP7+15w4WEcffnYKCoQJKXFerxculwunT59edcSy1+vF0NAQHA4Hzp49i+7ubjgcjq1bKNlUwZiAV8fDWW87WG9EhVG9xSvaucIJAf9+YTLrbUebbNhXZdriFe0MHMfBUa2HQaNApUkDTQmORf6Plybxf751Oettg92PoKmCWuDtNBQIE1LCPB4P7HY7hoaGcPr06VWP7ezsxPnz5wEAbW1tOHbsmHyZbF+rTYV7oNEEk45exgslKUh4YSKA0bnsZSfvub++5LKXpYoXJcyGklApFRkt+ziOQ72t9MoJZsMJvP2Lz6643qxV4fSvHsbeSkMRVkW2Ar2CEoyMjKCzsxM+nw9+vx9AKpAaHh5ecWxnZydGRkbg9Xphs9lgt9sxPDy8rsxjtudLPxYA+Hw+2O12OBwOuFwutLW1rbhv+jgA8v3S0tcDgNvtRldXV95rKzXpr321TDCQ+r4sZbPZ4Pf74fV6KSu8TTHGcMsXx3iWALihBCdrbXc35qN45rpvxfVmrQq/dG8tlZzkiTEGX4TH2EwMvJgajqFTK2Au0Q9sN31RHB84m/W29x9txG8da9niFZGtVnrnJciWczqdGB0dxZkzZ+SAy+PxoLu7e8Wxg4ODGB0dhdPpxPnz5zE6OrruQGvp86WdOXMGo6OjGB0dxfz8PIaHh+H1etHe3g6Xy7XivoODg/D7/fD7/ejv75fvOzo6irGxMbjdbvj9/nVlREdGRtDa2gqPx7Our6cUnDt3Luv1ywNksj2E4wKeHQ2sCIJrLBo84rBid6WeguACYYzhPy9OrgiClQoOj+2rwtsP1VEQnCdRYrg2HcWVySj4hR1xDMBElg9zxfb9yzN47ed/mDMI/rPjD1AQXCZK8yMaKZq2tjbY7XYMDAxgYGAA7e3t6OjoWHHc8ixsoTkcDvT396O9vR19fX04ceIEnE5nXve12Wzo6uqC3+/PmtXOxel0oru7G+3t7WBseWfL0ub3+1f8TGw2W0Z2nJQ+iTG8ejuMcEJccZtFr0JLDZ2eLRRBknB5OoyXsoxF3mXR4U2OSvqwsQ6hmIDR6ShivCRfZ9YpsbtSD7OudMpJ4ryIt/zpT3Le/p7D9XA9cWALV0SKjTLCZIX+/n456Ozs7ITX6y3KOpZmmvPN0qZLLQCgp6dn3WtPl1EMDAys637Fli3ozRYck9IkiAw/u+bHz0cDWYPgo80W3NdAG7QKZcwXweCLE1mD4Dc7KvHmlioKgvPEGMPYTBSvjIflIFjJAc3VehxqMMGiV5XM9/KZ0bmcQfCXf/Uwnv3UmykILkMUCJOslpZJtLe3F3cx69Db25sRNOebRV6qo6MDg4ODhVzWpjty5MiK63w+34a+frK1YkkRz68yGvl1+2wl1191u5oKxfGV52/j2RvzK25TcMDxhxqwy0pdAfIlSgwXJyKYDCyOmjZolHigyYw6q7ZkSkpeuBXAaz//Q3xi8JUVt33qF/bj2U+9GffvshRhZaQUUGkEycpms+HMmTNobW2Va3XzKTNIt/ry+/3yhi2HwwG3273mhq/llta3ZivPWM7v92NoaCgjcN9IQJsuj0h/DaVgaaY7bWRkBDabDQ6HA06nM+OY9PedNsqVtkt3IpiPrOwJrFMr8PBuc8lk0rY7iTF4rsxgLprMejtNhdsYBQd5FDIHYE+VDnVWbcn83r46EcSH//H5rLe95UAVPv/kfVu8IlKK6C8/T9+5NIWYIK19YBHpVQo8cbC2YI/ndDrhdrvhcrng8XjQ19eHnp6enMd7PB60t7ejq6srIwBtb29Hc3MzxsbG8g4sPR4PTp48CSAVzK4W0HV2dsJutxeshKOtrQ02mw0DAwOrfr1bwePxyB8Ient7cfToUflDQfpyeo2Dg4NwuVw4evQozp49u+2y2uXEF07i8uTKQQ0GjQItNQZqiVYgjDH8YHQWk6Hsm7Xedm8tLDrqv7xRHMdhf60Rl+6E0VSph7WEJhrmGovcdm81/vc77y2ZbDXZmL6+PoyOjqK1tTVrCWA+ybO00vmtLXExQUKMX1m7t9P19PTg7NmzGBoagsvlgtPpzGhntlS6y4Tb7c643uVyob29HZ2dnTmzyp2dnRnBrsPhwKlTp9DV1bVm8Dw4OIi2tjaMjIzg2LFj6/jqcjt+/Dj6+/vzDoS7u7vXFYh3d3fn9Yfa1taGtra2rOtYHug6nU65FGI9LwJk61ybimAmtDIDrFFxeKjJTCUQBRSI8/jWxamst73RUYlGKoHYEEliUCgWg0iVksN9DaaSyQJHEgL+8dmb+Ief3VpxW9+T9+FNB6qKsCpSaKOjozn38jidTgqEN4O+BCfgLLdZaxwcHERLSwu8Xi86OzsxNja24pilvYWXB67pAHe1DW/9/f05A+x8OZ1OHD9+POu61vNH4fV64fP54PV6MTIykledbX9//7rXS8rLy7dCWTfCAYBzj6VkAontjhcl/MeFScSznMFrthvwyO4KygZugCBKuDEXx3yEx727TDBqFztBlMLvri+SxJ+dGcV3L0yvuO3tD9ThU7+wnz5o7jDZujv19fWtOxFEgXCeCllysB0NDw+jpaUFfr8/a9Z1tWzo0tMWmz3gYXlmOVd/3VzSNc6Dg4NobW1Ff39/UYLcQr6xbLdWcDsNYwzXpqJZg+ADdQZUmjRZ7kU2YmwugmdvrtwIBwBPPlAPrap02nhtJ5GEgEsTESQXegO/Oh7C/Y1mGDTF/X7e9EXR/c8vYD668iwLAKgUHL7zW4/CSPXfO062TfxL982sB/12kLw4HA4MDg7Kk+Wy3Q5k39S1tK3XZm/eWp5VHh4ezjoYJJt0xjs96OPEiRPo7e3NKxAudGkEBa/bnygxPOcNZL3t4d1m6IscROwkcV7E11+5k/W2h3ZZcajWvMUr2jlmgkmMzkSRfklScEBDhQ56dfGyqz/z+vDbT7+c8/bXt9jxG291oLnKuIWrIoUSCoUQDC520tFqtdBqtRnHZHv/3GjiigJhkreOjg709PSgr69vxW1Op1PuErG820I6cN7qVl5erxdDQ0MrapazSY9uHh4eltfe1dUlbxRcq2yjmKURfr8fFRUVqx5DgfXWCkR5XJiIZL3tEYcVSkXxTyXvBDFexJmrMwglhBW3PbzLigPVJvpe34U7/gSuz8bky0atEgfqDNCpi/Mhbmw2gvd/efWzfH/4rnvRfm/NFq2IbIZDhw5lXP7MZz6Dz372s6vex+Vy5fVenw0FwkTm8/myZnSXcrvdGBkZyVrve/r0aXR2duLkyZMZG7l6e3ths9m2tIuBx+NBZ2cngLWz0OlNdmfOnMk41mazoa2trSD1y5vJ5XJRoFsiGGM4OxaEKK38eRysN6LCSB0KCuV2IIYfe+ey3tb50C6oFFQPejfmI3xGEFxj0aC5Wr+l9dWMMXzl7G38+fdWP9t28g170HmkgTqA7BAXLlxAQ0ODfHl5Nng5r9d7V+1OKRAmcjY0HQi3tLTIAWA26frZ5To6OjA6OgqXyyW3NPH5fDhy5EjGgI708y3V3d0Nm80Gt9u9atCZ7b7p9mlpS0sU8inFSAfu2TLWbrcbra2tJdVTeKm+vj64XK6stw0MDKC7u5uC5C3AixIu3YkgHM++Ge6owwoVZSYLIpIU8M1XJ1dcX2nQ4HCDFdWm1d80ydrG5+O4OReXL++yabGnauu6bEz44/j/ea7hx9eyf9BJ+7sPOnFvPZW97DRmsxkWS/4DTtxu910N/uLYDn+XvH37NpqamnDr1i00NjbmPC4ej2NsbAzNzc3Q6XRbuEJCNsbv98PlcuX8wOL3+9Ha2orR0dFVH4d+9zcunTWL89l7jDv3WqDdBh1ntgPGGL7xyp2s3SCeuKcGdgNtOiwEiTE8fyOIpJAKDSpNauyvNWx6Z4hQXMDvDr2MF29nn7KYplFy+Kv/9jDuo0lwO06+8dpyFRUVOH/+/Ib3IFFGmJBtamBgIGc2GEBetc1kY6YCCXhnYjlvrzCocHCXaQtXtLO9NBHAq1OhrLe9/VAdzNQVoGAUHAdHtQGX7kTQaNehsWJzJ8XFeRFv+dOfrHnc7//iAbz5nioqfyAZPB6PPEl1o+jVg5BtyO/3Y3R0dNU//rNnz2YtYSEbJzGGc94AxBzn0fZU6lBvK50Rs9tdUpTw1Zcmst72UL0FB2vN1BN4E1QY1Ti0ywirYXOCTsYY/s+3LuM/X84+8GSpp7uOYrfdsCnrINtfISbKUiBMyDbU29ubNRvc19cn1zJ7PJ68W8eRtXmno5gKJrPeRgFwYQmShG++OolEljKI++rMeKCOBpAUymwoCV+EX1H+sBlB8HQwgS/+wJt16EXaux6qx4ffsAc1Zqr1Jmtbq/QvHxQIE1KictUAp1vULc8Gu1wutLS0oKurS77vZvdt3uliSREv3Mx+Sh4ADjWYYNEpKSgrkKQg4fJMCK9MZv+ev+u+Ohg09LZVCElBwvXZGObCqWEUWlW8oBviJMZwaTKEPzszipfWqPsFgK437sWvP7qb/pbIurS0tNz1+xy9ohBSos6dOwev14u+vj709PTI12fLBnu9XgwMDGB+fl6+L9UHb1woLuCV2+Gctzuq9aixaOhNuwAYY7g0HcYLE9mHjwDAW1qqUG+hjZyF4o/yuDoZhbCkzV9SkMAY2/DvdJwX8cKtAP7vt69gOpTI+36//EgjPv4WB3VVIRvS1dWFrq6uu3oMCoQJKVFtbW2w2+04duyYHAjnygaPjIzgyJEj8uXh4eG7aidTjtYKfgGg1qpBc5WeAuC75I/x8Md4XJ4JwZdjPC4APFBvwX21Zvp+F9BkIIGxJRs9lQoOjmo9qsz5d92I8yJuz8fwxe978exY9pHWq3mtowKff899RRvMQchSFAgTUsKcTiccDgcGBgbQ1dWVszYYyOyZPDQ0hMHBQQwNDa06yrncMcYwF+YxOh1FlhkYMrtRjQN1m99CaqdijEGUGJ4fD+DaXPaJe0vVW3R4Y3MlTYUrMH+UzwiCbQYV9tUaoFbmbvH34u0A/vanNxBOCLgTiMMXyf3BJZd3PVQPR5UBbz1YjSqThjY4kpJCgTAhJc7tdqO7uxvHjx8HkH1ISEdHB4aHhzE0NAQgNaDE4/Fs+Vjr7SLOi3j+Ru7a37QaiwaOasoAb1QozuM/Lq7dGQAAVAoOv3CwllqhbQJRYrg2Fc0IYq0GFQ7WG1f8bn//8gye9c5j3B/DuRv+dT/XPbUmXJ4Kw6RV4l8+fAS1VNKyLSV5EdP+CP75u6+g5/2vg2IHfyilVxxCSly61jc9BjqXXIM1SApjDDfn4pjwr16/WGfVYHelnrKR6xTjRVyYCuHKzOrlJUtpVQrYdGq8bq8dejpNvqmCcUH+f4tehWszIXzoH8/f9eO+53A9lBwHm0GNDmcDbJvUco2sX5IXMTkfQWOVGeOzITx3cQJ766x4eF8tvv6Ty/iV//PNvB5Hq1Hitztfs8mrLR4KhAnZBtxuN86ePVuSY55LlSgxRJMiOAAT/oS8Oz6bxgotdlXoKPhdp1v+KF6cCCKaFCHmOaR0f5UR99dZqD50kyUFCd96ZRJfOTuO++rNqDbq8HCTDd+7PI1vvTKZ989rufc8XI+3PVCHlmoj9Br6GW4FxhjuzIVhNWph1Gvk6376ym30/NUZPH81v7MuG/XZv/sxPvxLD8Ni3Jkt7SgQJmQb6OjooFrfPCUFCRP+BGZDSfC5Jl8ssOU4PUwWxXkRM5EELkytvrFtNQ/vsmJ/lRFKBUff600QSQj4yx+MIZIU8NNrc0jwEkTG5Lr3G3NRHKgx4UfXZjGWR412ml6twD996AgaKwrXVq3cJXkREmPQLbQBlCSGm1MBTMyF8cwrt/EHf/ND+dj9jXY01ZjxvZEbxVouAOCZv/zgjg2CAQqECSE7xC1fHLd98byOvafOCLuJTuEuJzGGGC/iTjCOy9NhBBPC2nfKod6iwx6bHs2VxgKusLxM+OP4p5/fxI+vzkGtVOBOYO3f79c12/H4oTr8dHQWnkuLgyuuTGcvWWmpNuLN+yvh3G3DD67M4mCdGW9/sK5gX0M5kSSGqfkIrEYtDAujoEfH5/FX/3YeP335Nl64tr7M7dXbPly97duMpWZorrfBatTiV594ABzHYcYfwROPtOCRe3dt+nOXAgqECSHbki/M4/JkftktpQJQchzubzRDq869Q36nC8R5eK7MICmmJrYpFRxEiaHBqsN4HkFWLkaNEvfVWbC3wkDlJWuQGIMvksTXRibwpgNVUCo4XJkKYyaUwI+uzuHCnbU3cWajUnD45aO7cbjJBgB44lAtLtwJYmLJz/XRFjve/VA97m+wwG5c2S7tyN6KDT33TsQLIp7+/kX86MWbsJl0+PnFceyts+HKrTlYjFqY9Rr8x8+u4V1vOICxCT9e8uaelrfZ9jVUoNKqh1qpxFsP70EolsS/DL+Cd75+Pz73oTfDZtRCudAZhDGGuWAMBq1aDtbLHQXChJCSE+dFcByHUEzATV8cCX7lqN217LJpsatCu2prqJ0sEONxYz6KV6dyB1biwrnzfINgvUqB2MLY44d3WRFKCGi2G1Bt2rmnTUWJgeMgt/xijOGFWwFY9Wo4qo1IChIuTobw4q0AHjtYDbNOBV8kCZ1aiYt3QvjR1VkkBAnfvzy74rH/9pmbBVmjggM++No9uH+XVb4uKUj45w+1wqBV3dWgjK0SjfP48Us3cfX2PLrecRiahRryeFLAlVs+WE1a7Km1QpIY/OE47BY9kryIV8Zm8GBLDVRZ/s4FUcI3f3oFDzhq4Ki34Uv/dh6/f/oH4AUJeq0KsXWe8fj5hYkV1/3bT65s7AtexYEmO67cSmWC99RZ8YH2+9Hz/tfh5lQAZqMWKqUC1oX/5tLb9das13MchyqroeBr3s4oECaEFI0oMYxORxGOi0gI6w92sznSbCmr4FdiDGNzUVydDcMf47GxLVDZNdsNONJkg0qxfb+f52/MQ5AYKo0aBGICIkkBHIBATIBeo8TrW+zQqZX46bU5vDwRxBOHavD+L5/b0HN96YdjhV38Eo0VesyEElBwgEWvxlQwgV+8rxaVJjUe2VOJhSQ/FBywv84Iu3Ex25crCA5EErAYMickMsYQTwrQa1P3v3RjFk99/wLe+foDOLy/DqFoYuE4YOTKJL76w0toO9KMt79uH8bu+LGv0S4/1p25MKqselwbn0dDlRkWoxaMMfzbT67g6e9fxNF76/F7Az9Ysa5P/lXu7ji5vPfNB6HgOPz4pZuY9K19pmi9QXChvPHBJhzaW40z58fwmV9/IxgDnjjqyKsGd+n3lhQOBcKEkHVhS3abZ3uDZYxBkJg8MpUxICFIYCzVvWEmlCzoetTK1GQsg1YJrUpR8pmvpQRJQlJgMCzbfc8YQ1yQMB9Nos6iW9j0xzATTmJ0LoKEIGJugxvXlttXaYRJq8J4IIZqkxb311mg4HIHT6VAYgzzUR69376CCX8M3tlowR777wuUpd2oYwer8Tvt+6BUcDBqVZgPxvDDF2/gvr3VMGjVEEQJLQ2pEgaJMVy+E4E/mgrqJIlh3u/H2Rev4c+GnsP4TOpsQI3NgGn/2t8jnUaFeDJ7gPj5f/lZzvt9+T9fWOdXmfL1H1/e0P2y+eoPLxXssZZSKRUQxLU/pB9osuNj72rFr//ig5gPx1FjM2Lk6iT2N9ph3cEbzXYCCoQJIRkkxhBJiJgKJAsetK6XSsFBkBhqLBpY9KlTvFqVAkat8q46EPCihKlwAuOBGLxzKwOE1+6pgFmrQoyXEE0KqDJqoVcrcWEqCLtBgxvzUUyGUpkxk0YJhYJDk02Pg9VmaFSL2dM4L0KtVEBiDK9OBnFxOgwFBxyqNePVyVBBs7ersenVqDFp0WTTo8qYfbLXvbXmFddFkyJEiSEpSOA44J9/fgsPNFjwlgNVYEgFXhOBOBor9LgTiOPSZBhjsxFoVQr8t9c0gTHg//znZXz71Sn833cfAgBY9SrMhpOwGzU4sscm/wzjvAgA0KmVkBjDd16dxg+uzOKHV1aWFGw37zvSAEkU0WhSIhSIYHTCj9PfHMEvPHoPWg/UwqRRYmo+jK94LuALZ57FF/5y7cfcXWdDz6++BYeaawEAsQSPT//1d3D+0viKY/MJggHkDIJ3mmqbAbOBKBqrLWiqseDdbzyAa7fnMfDvz2NvnRXf+KNO3LO7csOPX2c3AQCO3FNfqCWTTcQxtsFmgtvE7du30dTUhFu3bqGxsTHncfF4HGNjY2huboZOR5NwyPYlMQZJYlAoOHBIZfYYY+BFBsYyr5ckhkg0hus3rgPGWsSk4n02rrFo0GTXQZQYdOr1Z3YZY7gxH8NNfxQJQcJsJAmNUgGVgoNSwSFUpFOhW8luUGNflQlKjoMkSTBp1IgLIr5y9jYSvIRvvZJ91/o7H6rDXDiJn45u/g71rRbyBcAkCWptanNYPJoaMazRpk7TG60mcAoFYqEI4pEYzJU2zNyYwPSNlfWg2SgUqb+j5RqqzXJGdjO0P7Ifp379MQCpIPjUF7+Nl67d2bTn22x/8vFj6H6nExNzYTDG8N3nvDjUXI0Hmquh16pw/sokFBwHXpTAGAOTGF53fyNUSgUu3ZjFJ/7Sg+8/n2ozZjfr0HakGT3vfx1qKowIRhK44wvj0J4q2C3UCq5U5RuvFRplhAnZZthCf1AFBzAAgpjK2OVtWW9dkTGAATFeArawP35jhRZ1ttRmNlFiuBOKY3QugrloEhOBGA432CBIDBenQ0gKEvRqJaqMGoQSAg5Um/DqVAjhNYLbpCghKW7RF1QkjzRVYHw+hh9dmcMXX51CtUmDyeDq0/OW++aLk5u0usJjjEFI8hB5AZefezlVe1NE2YJgAJsaBAPAMy/dgCCK8Ifi+L9/9728g+DmehseuXcXOt58EAeaUjWn5y7dgSBK6P7TbwMAzAYNInEeH393K37jySOoMKWSQxdvzMKxqwLVtszNVj+/MI5zl+/gVx5/ABajFv5wHJNzYeyps0KvVUMUJUzMhXHpxiwaayy4d08VgFRPXc2ywSq7aywAgJPvOJxx/WsPNeT8mg7uqcK3+t6X8/Zqm0EuJyFkuW2REfZ6vejv70dlZSXm5uZw9OjRvIcLUEaYlLr0n2A6cyuITN44xnGp3/9P//7v4S++9NdrTpYbG8v/2LREIo5bN24gpq0GlIstlRQcsPQ93qJXocKgglGrhEmnxFQgidkwjz2VOsR5CVqVAlq1AiolB/VCXZ13JoakIKGlxgClAojyEnzRJAJxHmO+aME2yG0UYwyhuICbczGAAVOBBBw1Buyy66FVpQJ0XpTkKWjp3fdJQcJZ7zz0aiX21Rlh0ORXqjEbTECl5LDLpkMkKeLaVBjfenEaDzRYUGXSwG7SoMGuAxOBf372Fg7UmnCg1oS5hew2L0r4z5fvbooUYwwRfwh6sxEKhQIAA7dsM5woiGCMwT81ByHJA2BIxBLwT87CYDWh4cBehHwBSIKIeCSKivoaiDyP25dSm8VUahX2HbkP0VAEN1+5tvjAHAetXguNTgtjhQXVu+tTn+Y4IB6OglMooDPoEAtHceuiF/Fw4Wp/t4sHHNV4wFGD6fkIPvy2h/H2R/dDpVSAMYaLN2Zh0KqhUSvxX8+NQq3RQQUB9ZVmHD1YL08dA5DRKSJ9hoiQUlasjHDJB8Iejwf9/f0YHBwEAPj9fhw7dgznz+c3I50CYVKKJMYQS4prJrO+/70zqKiowBsffQ1u3ZlZNbhdz7FLLQ2Em6otMGgViAkiLk6HMBMubo3wRogSwx1/HAqOw6Q/DpNOiYN1JsxEePzXi1MIJwTEN9COLV/N1QaMzUShUSlg1CgxX6BNbeshSRKmr08gMOMDn0hC5Hd+WchmsZt18IUy28v97afejliCx//8i2H8jyeP4tDeKuxrqMC3nh1F31cWN5Vp1Ep8/N2t+L0PPAoAMBtSm6bYQvnS1ds+1FWaYDOt/p4jSgzemSia7DoaTU12LCqNyMLv96OzsxNjY4stac6dOwev11vEVe08IyMj6OzshM/ng9/vBwC0tbVheHh4xbGdnZ0YGRmB1+uFzWaD3W7H8PAwHA7HXT1f+rEAwOfzwW63w+FwwOVyoa2tbcV908cBkO+Xlr4eANxuN7q6uvJeWyFJjIGx1JueyFJvZunPnfl+/HzrY8cAIK+gtq2tDRqVAjabDUolB61aIT8Px6U2I6VLKtRKBZQKDhJjiCcYBCZhMhbD9RvFC3xFickDHmJJETqNEiqOw+h0BEpFqjZwV4UOaqUCGpUCt+di+Lfn78CoVcGoUWLCn7sX7rdf2rpm92MzqSxmUpDWV7KyAUxiiARCuPnqNfCJ7fehZTP0dr0Vv9x2H1RKBW5NB1FTYUR9pUm+PV3KwHHAcxcn0PeVn8EfTuATx1+DX3ptCyJxHgatOq8M6od+6eGMy6851IDPfehNa96P4zgolRwOLpQIrIaxVIvBuTCPUEzAfQ3lPRSGbB2Jsawba3eaks4Iu1wujIyMZA3I8kUZ4fyNjIzg2LFjcnDa1dWF/v7+rMe2trZicHBwXQFwtudrbW0FAJw/fx5Op1O+zev1or29HV6vFz09PXC73TnvOzw8nBEs+/1+PP300+ju7l71a8i2npMnT8LtdsuPJweuSAWvHCC3BuO4xXIGKR3wSqmWWIX+q2qqr8bLF6+iosImdyFI19bGBBHCkhqGloZajLx6GdY8M8LJRBzjN2/gumgGz23+Z+M4L0KrUmA2lMSLNwN4dXxzaylzEZI8kokk5m5PIRoMZ5yGb37oHujNRghJHkKSh8FqBsdxCMz4oDXowMeTuP5yqpF+48FmiLwArdEAS5UtZ3mEJEm4/tIVqLUa1Lc0IRlLYG5iCr6JmYzjtAYdEtGNT3nbiR65dxd+u/MRHD5Qh8Yqszwlqxzc9sVxa2F0uIID7mswwaQr6RwW2cYYY0iKEn44Ooe4IKJtfzUMmq35faOMcBZDQ0Po7u4GkCqRsNvtGcESKby2tjbY7XYMDAxgYGAA7e3tWeuxl2dhC83hcKC/vx/t7e3o6+vDiRMn8v7Z22w2dHV1we/35/UhKh3sOp1OdHV1ob29HbGkAEHMHc0WMvfGcalRtwqOkzO3yWUbcBiApCQhLqb+AQD4zdsFxhjDlTthXJ2KwBdJYj7CQ63k8GCjBedvBOTjdlfqkeBTNbQGrRIXJzKD2t2VekSTIuqtOrx8O7hp601LxhOQRAkhnx/JWAL+qTmoNGrYd9Ug4g8iMJ1fV4SxF/Pvb5qui10P30TuDPVmBsHN9Tb86X9vw6P3N+I/n7mKQ83VqK80wf2vP8PPXrkNi1GLR+9vgFqpxFsO78EDjmr5dD4AuU7VZtIhFE3i2z8fxQcev3/FpCrGGLwTfuyutUCtyn4qPxBJYGY+guoKI4w6NVRKBURRwo2pAGoqjDDpV44ALje+cFIOgoHUoAwKgkmh8aKE24EYrs6EEYwL4Je8//zX5Wk8fqAGJu3O/b0r6a8sXQIxMDCA48ePy1lCt9udMyhKJBJIJBZ3TIdCxck2bWf9/f04d+6cXIYwOjp6V5nfjVr6nB6PJ69A2O/3y2UEPT09K7LB6WEPgpgqW5CWpW7/2wc/jI9+9KMYGBjAhz588u6/iGU4brFPanBpx4NCx7QLnSCwNDnJspzq4gBJAniRYSaYwC1/BN+7lL1vKy+yjCAYQGqT2SrSt8/m0Y84EYtDoVSCTyQRnJlHRX3VQjA7C4CDJIqoqK8GGIPRZsHsrUlMem+t+bhCksfEletrHrcT7G+0429cb4M/FMdr72uASa/JmaH+5fb75f//wn9vy3rMchzH4dDeavlyrl6rHMetuUvfatSuGDSgVCrg2EW7+wEgFBdwdWrxLEWTXZcxLY6QQokmRTx7Yz7rbffWmGHU7Oy69JINhNNB8PDwsJzVczqdcLlcOHbsGObns//Qent78bnPfW7L1rlTnTlzBs3NzfD7/Whvb8fo6Gixl5SX3t5etLe3y6UNhw87wQvSuroTvPs978U3vvbVuwqElQulEwxAQhBTwwcWYu54HlOK1pQOclnq03wkIcr1qIwBM6EkEor8WmhJPI9YUsR/vTSFqejmVkoxxsAnklAolZi/M4OJqzdyHjs1dnvFdf6puc1cXlHsa6jAkYP1+PqPLiOxJMtfZzfh1AcexW/9+Xfl695/7D6YDRq85fAevOKdxttetx+H99eW9BQ4sn6hmIALE2H5NaPKpEZDBU0nI5vDqlejwaLDeDAObuGyggMe2mVFnXnnl4qWbCCctjwL2NbWBr/fj4GBgayboE6dOoVPfOIT8uXx8XEcOnRo09e509hsNpw5cwatra1yJj6fMgOv1wuXyyVnZv1+PxwOB9xud95dDNJGRkbk/1+tXZ4kpXZg++bnMTg4hDe8+TGE46ls69//81fW3aLrQx85iXe+7Rfg9/tRU20HGMCQGkjBcam+vSoFB5WSAxgHkaVabHEcFk8p3UWsm9pRnsoeJ/hU8/iA34/5SBIJbjG4vfDSCzBbrWja05xx/2DAv/EnX7IG3/g0QvMBxEJRJGNxqLRqmO02zN9ZrGm11tghplto1VXBNzGTtUOBRq9FMra+3raFYjfrUFdpwoXrqUz3/c3V+L1feT1+8TUt0OWofYsnBUzNR7C7xiIHmYFIAkadGtE4D6NOvaJOVRQl/Nrn/x1DP1gc9frLbfdhf6MdzfU2PH7UgQqzDv5wHK94Z+A8UAeDbjHD93efekfWtXQt66ea9p433pP/N4FsG6G4gItLgmCLXoWWWgN92CEFkz4TuvTs4EO7rNhjN2CXJbUhuZyUbCCcrkFtaWnJenuu9mlarRZa7eIn52CwMHWJv/b35zEXKe1d2ZVGDf7+11oL9nhOpxNutxsulwsejwd9fX3o6enJebzH40F7ezu6urrkdncA0N7ejubmZoyNjeUdDHs8Hpw8mcrILt2UJzGGOC8huqSs4MSJ46iosGNsbIPdRDhAreTAgYOCA9567BisNhtOf3kAv/mJ3816F0FkK8sZ1plM5QUJ0aSIxCqtvJ750fdx8eUXAQB/9Wd/ivsfduKJt78bADDwxS/ggYec+PB//58rjj39F1/IODZzkdyyaxiYJCERS2Dm1hwmrmTP0goJPiMIBpBRcztzI3dD/60Kgt0ffQy/+d6jd/04Oo0Ke2qtGdelT+NbjNkzc0qlAv/0++/CP/3+u1Z9bJtJhzc82HTXayQ7TzQh4uJEWJ55Y9WrcE+9sSx27pOtEU2KeOb6HBptehysWRyrbtWrYdWXZ+lNyQbCNptNzihmkytA3ixzkSRm8qhz3Gl6enpw9uxZDA0NweVywel0ZnRoWCq9sXF5hweXy4X29nZ0dnbmzCp3dnZm1AQ7HA586lOfQnd3N6xWK+K8mHPz2j/+y//DWx87hheeH8E7fumJnF+LWslBYgAvSRmbAQAgsSyofdeT78U//u2XcwbCy33if3wcN8Zyb5pKP5skpTpMdH7g17MEqSs9+qa34tE3vVUOdpf6s4F/TD02YxAFAa1HX4eHDx/F+3/1I/Ix0VB47cWLqc4IYy9ewsRMcQYY/I/3HkH3O5xr1pWmNzaKC2cBlk+lImQ702kUqLFoccefgGUhCFbSIAxSIJemQ3jpThCixDAf49Fk08O4RR0hSllJfweOHz+Os2fPZly3tM/tVqo0lv4O5s1a4+DgIFpaWuD1elf0dU5b2lt4edY3HeB6PJ6cz9Hf3y//TNN9ZNMiy6PUHB4+7MR73psqoVArOfAiwwsvjODqqBfvfM+TSORZrnB9zAv//Dyuj43hxeefx0OHM09NM4mBW/bm9IW/+BLAFlunrZXpzReTFibMKRQQRRFgDMlYAmy96ect8NbDexCIJDByZRJtrXvhOX894/YHHNV475sO4sNvfxh2s35Dk67Sp4dVSm5Lx0ETshUUHIe9VXpUGNUwaZUUBJOCECQJz48HcG02Il+nVKQmZG6D0GbTlXQg7Ha75RrVdDDlcrnQ0dGx5W3UCllysB0NDw+jpaVFnuy33GpDTpa2Wkv/LFOjhBcDxVhSlOt687G0Xk6pABSKVH/ft7/7SezaswfhhU1Hz507l/djAqkg+H//we/jb//pK3jsDa/Flwf68Qef///W9RjrwSQJkiRBWvheqMAQS/I4cs+ugj3HucsT6zq+zm7CF36jDe9+wwG5TzLVJxKyObL9fVn1Jf3WTLYJUWIY80Xwyp0gYkv2yuyrMuLBegu0OVoblpuS/muz2Ww4f/48XC6XnGVsaWnJe0ACKRyHw4HBwUF5sly22wFkLWVZOumtZtduOeBd79QtpYIDA0NMkJBYEkTHBUn+I3/zY5lB+g+/dwYf/NBHMq7DwnQ1pYIDY8B0KAGtSoHrY158/EO/gr956puYDibQ/rb34PQXv5BXIPyZnt/C7RvX8/gqUtPl3nv8A3jrE29bcWt6GO96g9c0lUIBvVYl92C940uVRig4Do56GyxGLZK8CEGUIDEGXpCgUkhQ8kE885cfRGWFZcVjUhBMyOZIChIuTISxu1JPrdFIQSUEEd+7Ngt/bHHEOwfg4QZrRm0w2YRA+OjRozhz5gwsFguCwSDOnTuHxx57DABw+vRpHD16FA8//HDej2ez2SjwLREdHR3o6elBX1/fitucTqdc0+2bn4fFYgXHpU69PPNsqrzl4cPZd7/nolOnxwADoYSw7u4P18e8+ObXv4ZP/+EfQRRTnR2CsexZ55eeP4/f7v5VfPn//RssVhsAoPMDv4Y//aNP45kffR+Pvumtqz7X5/oyg+V03a6GYwjHNq+23GbUwapjqK7K3s916XrStBoVlm73isfj0KqVMNIAA0K2DC+mguBYUsLlOxHcU2eE3UTBMLl7wTiPH3vnMnrVN1p1eGiXFRYd/Y4tV/BA+Omnn4bFksoq9fT0yHWlXV1dOHHiBM6dO7euQJhsHZ/Pl3NzYprb7cbIyEhGvS9jqYrVL/1VP375/Sfw4Q+fxD/96/+Tb//TP0m1TvvHf/l/WR5xkVatgILjkBDEVNY336LeJdjCZrRnfvg9/NoHfhkAYLA3YC6cOxi98NIL+NCJd+Jvn/pmRisyi9WG17/5rfjav/wd3vSGNyGS4KFUKiDwIlQaFRQKBcBxEHkBfDL74683BE7vDm+oMoMBqLLqIUoMoihBp1Flzc52d3ejhCelE0KWEUQJFyciiCVTr3FaFQejjk5Tk8LQq5XyHgydSoE3NFei2kR9qHMpeCDc3LwYSLS2tsodBJ5++ml85CMfQXt7e6Gfktyl9AS5dCDc0tKCtra2nJn4wcFBtLa2IilIiCVFiAsdGN7x7ifx0oXL+PTv/x7e+OgjqKiwY37eh8POVvz7t74rl7dceuVFnDhxPGO712/+xsdgsdrwmT/8oxXlDUu9+Pzz+PCvvB9LW4D9+gd+GdYlG/RuLSlRaNqzd82v/9Of/B/4wl//PQ49+DAABjUHiLyAcCyBj/2WCx948hfwyU/3wmyxQlz4gJ2M3/0ouEqLHlVWA4w69arlB0oFgBy1XH19fXC5XFlvGxgYoCCZkBIjiAwXJiLyJmC1ksO9u0zQqsqrdyvZPGqlAm9pqcLZW/M4vMsKM2WBV8WxTX6X/NrXvoYnn3xyM59iVbdv30ZTUxNu3bqFxsbGnMfF43GMjY2hubkZOt3On6SyERJjSPCSHPjmi+MAlYJDUpSQXOd95cdA6o97JpS4624MoiBADWlTSxaWq7ToodeqYTVooSvQzHa/3w+Xy5XzA4vf70dra+uaUwHpd5+QrSGIEi7diSC08EFaqeBwX4MJRi1lg8nGSYzh5nwMtWYt9Nu4pWS+8VqhbfpmucOHD+P69evYu3fvZj8V2QSMMSTF1KaqfHBc6rSMyBgUHIc4L6ZGCq8zgcokBp1aCQWXap82u0ppw6qPwyTYdCrcmc0crLJZ4x20KiX21Flh0Kmh4LhN3Wg2MDCQMxsMpNrVbXWbQUJIdvMRHtemohAWkgEqBYdDFASTu5QQRJy75cdNfwxP3FOzrQPhYll3IHzkyBFUVlbi+PHj6OzslOuBc7Hb7Th27BiGhoYoGN5GGGOI8RKkPDK4aiUHtVKBhCghmg5810GB1ERik0YJBcdhKphAaB2t1BZWDKNaCZ8/DFGSoFQoIC704I3lMVMiG61ahUN7KlO1wEgNw0iNWJYQifMw6TXgOCASyz5ydzP5/X6Mjo5mDCFZ7uzZs2htLe+2f4SUgkCUx+U7EbkcTKkA7t1lpCCY3JVgnMf3rs7IXZOEDZ5xLXd5B8KnTp1Cb28vnn76abhcLnzyk59EV1eXPGnsfe97Hx566KEV97NarfJ9nnrqqYIunhSeIEqIr1F6wHEcdGoFRIkhKUqpnr18filfDoBloTRgJpyEP7rY2mU6j/szxqAQBUSyjOxdOhMtHQTnQ69Ro7neinCMh8WoBccBmiw1uenNB2qVEjbT4u25Ru5upt7e3qzZ4L6+PrkW2+PxyNP+CCHFo1YqoFoY8qPXKHCw3ggdZe7IXZgJJ/DszXk5CFZw629JulN4vV709/ejsrISc3NzOHr0KDo6OvK+f96BcLqUON1PFkhtsnrqqacwODgIt9sNjuPQ1tYGp9OJo0ePwul0Yu/evQgEAqtOFSPFxxhDNClitYpxlZIDAxayvuurdVBxHCb8cQDA1AYKE3QqBSQ+CX84vu77Aqn+umZDKsitrTDCkGXzgF5bWhsKctUA+/1++P3+Fdlgl8uFlpYWdHV1yfddLWNMCNkaBq0S9zWYMDodxaFdpg1NVSQESNUDX5oO48WJgHydSaPEY/ury3JcssfjQX9/vxyXpod+bUognK3W0el0wul0wu12w+v14vHHH8fo6CiGh4dz3oeUhvQHG8ZSp1NyfZJUKTkoFRzCCSHvEcUmtRJxQYJayWEykFh3/18ASMYTgChCWMjsRtc4frkqiwH+cBxVNgMaqrZn8/Bz587B6/Wir68PPT098vXZssFerxcDAwOYn5+X70v1wYSUDr1Gifsbt+drESkNEmN49oYPN+Zj8nVmrQpvdFSWZRDs9/vR2dmJsbEx+br0++Z6FOw753A44HA48NGPfhRPPvkkxsbGMDIygueeew5jY2PUNq2ESIwhmlg9o6tScuA4IJxcO/OrUXLQq5TwRXjMRZJ5lTgsZdGroABgUCsQjfOYmAvldT+jVo3GGgs4ADqtCoyldmGnP4DtgXWdKyktbW1tco19OhDOlQ0eGRnBkSNH5MvDw8P0N0dIkUQSIu74E3DU6OXe4ITcDVFi+MHoDKaXbBw/WGPCg/VWKMv0DENvby+OHDkilwMCqffNdEIoXwX/CJEep9vc3Izm5ma8973vLfRTkLsgSgyxNYJbBobIGnXCJo0SCV5CKC5geh0b20xaJVSQEIsLmA+nPtVG84t7ZQ8010BTJvV1TqcTDocDAwMD6OrqylkbDCAjOB4aGsLg4CCGhobWdYqIEHJ3ZkJJXJtKncOSGMP+WgOdHSV3bSaSwMxCEMwBeKOjEg1WfXEXtUlCoRCCwcVOT1qtFlrtyr04Q0ND8j4Yj8cDu90Op9O57ufLe5s7NeXfvhhjSPAiwnEhZxCsVHBQqzgkpNV7/XIMmA4k4J2JYtwfRzCPIFjBAQYlQzQUxvRsABOzITkIzte9u6vQeqAerQfqyyYITnO73XC73fLUv2x1v+lgd2hoSH5x8Hg8GZ+UCSGbhzGG8fm4HAQDQJyXsM4mOoRkVWfW4Y2OSig5Dq/ba9+xQTAAHDp0CFarVf7X29ub9bh0CcTAwIB8RrS9vR0jIyPrer68M8ItLS0AgBdeeAHnzp2D3W6Hw+GgccklbrUuEBqVAhqVApLEMB/nsx4DAAaVEtOhBKJ5lEkoFRzMamBiNgSjToNIPPUJdr0dzOrtJuzaprW9hZau9T127BjOnDmT87hcgzUIIZuLMYarU1HMhRdfR7UqBQ7tMkGlpGww2RhBYhAlJk8drDPr8MQ9NbDqS2tjd6FduHABDQ0N8uVs2eB0EDw8PCzvS3M6nXC5XDh27Ni6yiPyDoRPnjwJAHjssccQCATAGJNP9zidThw5ciSjYJkU39Lxx8uJjCGUFIBV5lTolArc9K2dudWrFdBwDDPzEQiShHSlQzoIXo3VoEWt3QijTkM7qVfhdrtx9uxZyvASUoJu+eIZQXCjXYfGCi2VRJANmwjE8LMbPhxtqsDuCgOAVKJppwfBAGA2m9ecUZG2vBSira0Nfr9fLifMx4ZqhD//+c+jra0NXq8XXq8XZ8+exfDwMLxeL7q7uzE4OJj3wA1SeBJL1QFnq2YxaJXwx3isVuiiADAZWL3FmV2vRCLBYy4YQzTPshmNUol791ZlbGgj+eno6KBaX0JKDGMMk4EExucXXy9bavSosWx9b3GyM4gSw9lb8xjzpUpsDJryKgXMl91uB7BYrbDc+fPn836sDU2W6+zsxN69e3H48OGM2x5//HE5Y7V04Mb73vc+/M7v/M56n4psQIKXwGcpStOqFQglBCRiuQvWmMQwE1oti8ugFASEYom8N7hZjVrYLXpYDFqotnDyGiGEbLbx+QRu+RZ7mzdUaCkIJhsWiPH4+c15zEUX34fXGnBVrmw2G2w2m7x3ZrlcAXI26w6E05twPvKRj6y4rbOzE8BiGYXH48Hg4CD+6I/+CM899xxNlttkcV6EIK7MzjKOIZjIvqlNp1JArVDgTiCeswbYplNgYiaY9bbldlWaUV9pyn/RhBCyDaWHEKU1VGixu3LnbmAim2c2ksALEwG5K0TafXVm7LLqirSq0nf8+HGcPXs247p0YLyePvoc20A7iMcffxwnTpzAhz/84bzvMzY2hubm5vU+1V27ffs2mpqacOvWLTQ2NuY8Lh6Py2vU6bbXLx5jDJEsfYEVCsjjF5dL8iICMWHVSXI2rQITs6sHwAqOQ43NiF1VJip32Ka28+8+IcXEGMMtXxxKBYeGCvrbIevDGMO1uQhGbvuxdDuPXqXAGxyVqDKW19mFfOO1NL/fj9bWVgwPD8vdlLq7u+Hz+eRJc/nYUI3w008/jba2Nly7di1nW4vlihEEl4NcXSH0GiX8WTpBqLjUlLhgLHfbMx0nwReM5ix/UCuV2N9YUXIjiQkhZLNJjIFDanIqx3GUBSYbwhjDi3eCuDi1+EZrUCtxT40JzXYDtCqqDV6LzWbD+fPn4XK55LLclpaWdXdQ2lAgbLPZcO7cOZw+fXojdycFki0IZgCSkoREfFlwzFJ/eBOh3JvgRFFEIhrLOc7YoFXjniY7FAqq9SWElJ9QXMDFiQice8zUFo3cFY7jsMemlwPhZrsBR5sqynZK3EbZbLa7bh16V5Pl0rXAZOuJEsuaCU5KK69TcRwmAvEV16eZtEpEwlEkcvQSvnd3FQw6yv4SQspXgpdw6U4EosQgsk0Yy0p2NMYYBIlBvWTTuE2vhlmrwoP1FrlFGtl69Le8DfGihMSyIFijUqT6Ai/FGAJRAYksdcJCkgcTePCilLME4r691dBp6FeEEFLeRInhymRE3ozsj/KoMWtoXwTJiy+axNlb81BwHN7SUiUHwxzH4e2H6oq8OkJRzjYjSWxFECwPx1hCq1TgVo5hGCqRRzSRu0Siud4Gu5nq3gghRJQYLoyHEV7YkKxVcbAb1RQEkzUxxvDCRACXphdnq3quzqBtf3VGZpgUFwXC20i2mmCBMYjLWj8keQnTWQZiGFXAzPzqw44faqmlfr+EELLg5lxMDoKVCuCeeiMFMWRNosTw7A0fbvoXE1JKBYdDtWaoqA64pFAgvE1IWWqCk5KUOSGOpU7ZJZeVQqgVQCAQzrkJzmLQoqnGQmUQJcrr9cLlcuH06dOrjlgeGRmBx+MBAJw9exZut1tuKUMIWb9AlMdkINXblQNwaJcJRi29TpLVxXgRP/LOwhdd3HfzQL0F99aYaTNcCSr6X7RSqYQoZh/kQFIYWxkEC2xlEDwdXJ4FZhATSUST2TfBHd5XBwX9UZY0j8cDu92OoaGhNbu0eDwe9PT0AAAGBgbQ3t6O0dHRrVgmITtOgpdweTIiX26q1MGkK/pbJilxoTgPz9UZxBcSUhyAR3ZXwFFpLO7CSE5FP7+zgXkeZYUxhoQgQVryfRJZatdyGi9IWYJgIBqKIJElCG6ut6H1QL0cBI+MjKClpQUVFRVyb8z29vas6+ns7ERLSws4jkNFRQVaWlrg9XrX9TVle770Y6Wvb2lpQXt7u5zhXH7f9HFL77f8+oqKCgwMDKxrbaWmra0NTqdz1UwwkPq+LO3pffz4cXi93nX/bAghqdfdsdko0tPqrXoVdtnKa7gBWb9wQsCPxubkINigVqL9nhoKgktcQQLho0ePbvi+tOFgdYLIMsYmKxSpuuC0WELEfCQz2FVBQjS0sha4ocoM5/66FRvhnE4nRkdHcebMGTng8ng86O7uXvEYg4ODGB0dhdPpxPnz5zE6Orru0+9Lny/tzJkzGB0dxejoKObn5zE8PAyv14v29na4XK4V9x0cHITf74ff70d/f79839HRUYyNjcHtdsPv9+P8+fN5r2tkZAStra0rgu/twOl0ZkzS8fl8AAC73V6sJRGybSUECcFY6kylSsFhf52B3qvImqK8iFA8tXE9HQRXGjRFXhVZS0EC4fPnz+NP//RPC/FQZAlBlDJan/GSlDEyOZoQ5D86+Zh4HMHQymrgw/vqUGdfewxyW1sburq6AKROrw8NDWU9brMDLIfDITfJ7uvrw8jISN73tdls6OrqgtvtXldG1Ol0oru7O2c2vNQtna3e39+Prq6uNTPJhJCVdGolHmoyw6RVYl+tgTbHkbzUmLQ40mSDWavCY/urYVDTdLjtoCB/3TabDZIkYd++fTh16hSuX79eiIcta6mSiMXMLwOwtEpYFBnC8czaaimRAM9nBsYGrRrO/eurBe7v74fT6QSQKoUo1un1pZnmfLO0fr9f/v+enp51r33ph4DtamhoSM6UE0I2RqtW4P5GEyqMNEyI5G9flQm/cLAWZtpUuW0ULCP8yU9+EteuXcORI0fQ0dGBEydO4IUXXijEw5clXmRy/TRDKhucFkuKmAsn5ctMSpVCxJfVAzdVW3DvnqoNndJbWiaxnTKkvb29GUFzOqBfj46Ojowyg+3E4/HA5/PJQfDSDwaEkNx4MXMvBkCle2R1s5EEnh/3I8ZnJqWoPdr2UpBAuLm5Wf7/9773vTh37hw+9alP4dixY3jkkUfw9a9/vRBPUzZEickt0BgAYUmbNEGUEIotZn0FnkcsklkKYTFo0XqgHjUVGy/Qt9lscg1vulY3H16vF52dnWhvb5f/293dvaGAbGk5REdHx5rH+/3+FaUcGwlou7u74fF4SiqIzLaWkZGRjIx3+vLx48fh9/u3dVabkK0kMYZLExFcXhihTMha7gTjOHN1Bpemwxidi9DG/22s4Ln7YDCI3t5eDAwMYH5+HufOncOHP/xh9PT0oLu7G7/7u79b6KfcEq//+D9gco1hFIWy/O+JLfmf5RmLpX98dosef+t6Oxy7bAVZh9PphNvthsvlgsfjQV9fn9yeKxuPx4P29nZ0dXVlBKDt7e1obm7G2NhY3jWrHo8HJ0+eBJAKZlfbkNfZ2Qm73V6wEo62tjbYbDYMDAys+vVuBY/HI38g6O3txdGjR+UPBenL6RKQ1tZWAMjY5Jgu9SCEZCex1Pjk9NCMa1NR3FNPu/xJbtd9Ufz8pg/pz0wv3wmipdIIPdUEb0sFCYSPHj2K06dPo7e3V87IMcbgcDjgcrnkgOaP//iP8cQTT2BwcBAWi6UQT71lJufDmJjdmkB4ozgOcB4o7Nzynp4enD17FkNDQ3C5XHA6nRmbspZKB2ButzvjepfLJWeIh4eHs963s7MzI9h1OBw4depUXhu+BgcH0dbWhpGRERw7dmwdX11ux48fR39/f96BcHd397oC8e7u7ryy3G1tbWhra8u6jqUfNhwOB2UkCFmndBA8H0mdZeM4oKGC2qSR7CTG8LPrmdPiGqw6vH5vJQ3K2MYKEgifP38era2t8htxW1sbXC7XiqDkk5/8JDo6OnDy5Ek89dRThXjqLVNXYdqS51kayywNayTGMq5YHvSolArU2zdnjYODg3K/4M7OToyNja04Jn1a3mazrQhc0wHuahve+vv7cwbY+XI6nTh+/HjWdeUTdKZ5vV74fD54vV6MjIzkVWdMG9MI2V7S5RCB2GIQfKDOSEMzSFYTwThGbvsRSiyWJjbbDXhkdwUUVEu+rRXsL54xhq6uLrhcroya4aVeeOEFnDt3rlBPuaV++qUPbvpziBJDLJk6Pbd0fHIoxiOWXKgZZgyxcCTjfi31FbCZdZu6tuHhYbS0tMDv92fNuq6WDV3aas3r9W7q2N/lmeX1/r6lxxkPDg6itbUV/f39RQlyC7lJhzLFhGRijOHaVFQOggFgf60BduoQQZaJ8yLO3/ZnZIEB4FCtGQ/tshZpVaSQChIIOxwOjIyMrFnu8JGPfATPP//8hnby73TpCXJAamBGOnRJ8OJiECxJSEYz/xjvaaqESb/5DbsdDgcGBwfR2dmZtadvOvjMtqkrPdxh6XGbZXlWeXh4OOtgkGzSGe/0JsETJ06gt7c3r0C40KURFLwSsnluzsUxF0512VEsZIKpTRrJJiFIuLUkCK4yanBfnQW7LJubfCJbpyCBcHd3txwEB4NBOeu3PDAeGBjA008/jVOnThXiaXcUQWSQFirvxYUgiBckBKKpjAVjbEV3iAONWxMEp3V0dKCnpwd9fX0rbkuPAU5Pe1taHpEOnLf6A5DX68XQ0NCKmuVsRkZG5Brm9NrTZzg8Hs+aZRvFLI3w+/2oqKhY9RgKrAlJmQwkMOFfHEm/n4JgsgqrXo1Gmx7jgRicDTbsqzJSW70dpiDt0z75yU/ihRdewP79+1FRUYHW1lZUVFTgkUcewY0bN+TjnE4nPv/5z8NqpdMJSzHGkBQXs8GpK4Hg0jZp8UTGfQ402mEu8OhGn8+3Zsswt9udMyg8ffo0AMibI9N6e3ths9m2tDevx+ORuyislYVOb7Jb3p3CZrOhra2t5Ot/XS4XGGOr/iOEpF5r08kFAGiu1lM5BMkgSNKK18wH6y14+6E67K9eezor2X4KEgiPjY3B6XRidHQ048333LlzaGlpQTAYLMTT7Fip4Rmp/09ng2O8KPez5BNJ8MLii3cqCC7czuaRkRG0tLSgs7MTHo8HLS0tq5YT5Gpn1tHRgdHRUQBAa2sr2tvb0draiiNHjmBsbEy+z9LnS+vu7kZra+uaE+Sy3bezsxMtLS3yP47j0N7eDr/fn1cpxsmTJzE4OJg1Y+12u+VJbaWor68PLpcr620DAwP0ok3IEhzH4UCdAbVWDXbZtKizUocIsmg6nMC3L07hykxmhyiLTg2jhjZR7lQcK0C66PHHH4fX64Xb7YbT6YTdbofP58Pw8DD6+vrw+OOP40tf+lLW+yqVSoiimPW2Qrh9+zaamppw69YtNDY25jwuHo9jbGwMzc3N0Om2rvaHMYZYMjXRSGAMImPgBQnzkVT9miSKiC+pC97fYIfFSC/eJFUS4XK5cmas/X4/Wltb5Q8nuRTrd5+QYkm/7dEHRQKkpgq+OBHA1dnURnQlx+EX76UxyVst33it0AryU063mVpaE2y1WtHV1YXjx49vqxG9W02UGKSFzXHpFmnpIJhJUkYQXFthpCCYyAYGBnJmgwHkVdtMyE4nMQZRZFCrFk+AUgBM0qZCcTx3cx7h5GJCrsKgBv2GlI+CdY3I1THCZrPlbKdGAGHJBjmGVKuWtEQsLv+/Vq1CQ5V5q5dHSpTf78fo6OiqpR9nz56V66QJKVfXZ2PwhXkcqDPCoqcMH0nhRQnnbvlxfX5xE7qS4/DQLgv2V5uoN3AZKcirQr5jc9O+9rWv4cknnyzEU29rEmMQxFQALC5kg6MLn0pFUYQkSfKxzXVWymIQWW9vb9ZscF9fn/z36PF48m4dR8hONBtKYiqQBABcnAjDudcCtbIgW2PINhbnRXzv2gwC8cW9N1VGDV67uwJmHW2eLDcFeUXo7u7GiRMnEAqFEAwGM/597GMfw+OPPy5fDgQCq57OLSeimNkuLSGIqcBYkpBYUhJRYzPCuIVt0khp8Pv9WQPZdIu65dlgl8sFm80mlyRt9vASQkpZLClidHox27e3Wk9BMAEvShlBsIIDnA1WHNtfTUFwmSpIRri9vR0cx2FoaCjnMZSZWildFpGuDY4kUtng5f2CqSSiPJ07dw5erxd9fX3o6emRr8+WDfZ6vRgYGMD8/Lx8X6oPJuVKlBguT0aw8BKLarMaNWZKJhBApeCgWagX16uVeLOjEhUFbkVKtpeClUasp70UneJf2MAhsYzaYEFkEJe0SQOAPbVWKBT0/SpHbW1tsNvtOHbsmBwI58oGj4yM4MiRI/Ll4eFh2qRKyhJjDGMzMXkip16jQHO1gd53CIBU/OFssOHH3jk8tr+aOkOQwpRGAKk3aEmS8vp3+PDhQj3ttpUui0hng0MLp2mEJC8fYzVqUWU1FGV9pDQ4nU44HA4MDAwAyF0bDGQODhkaGsKRI0dWPUtDyE404U9gJpSqC+YWxicrKZlQluajSfxwdBa3l4xIBgC7QYNfovZoZEFBAuHBwcGcXSOyyWfk7U7HSwst05AansEYIApCRk/lvXW2Yi2PlBC32w232y2fdck1zARIBcBDQ0Po7u6Gx+NZ90ZWQrYzf5THzbnFbjv7agwwaJRFXBEpluu+KP7r8jQmgnG8MBFIJZ2WoHpxklaQj0PHjh3LuHz9+nXs3bs37+PLjSgxSAtlEWBAdKE2mE8sZoMbqy1Q0R8qAeRa32PHjuHMmTM5jyv1UdCEbCZBlHB1cnF/RZNdhyqqCy47MV7EyG0/bi7JAocSAvwxHnaqBSZZFCzSCgaDeOKJJ6BUKtHS0gKlUolHHnkEN27cKNRT7Bjikk1ySUFK1QrzAiRpMRtcTSURZAm32422tjbK8BKSg0qpwN5qPRQcYDOo0FBBw4fKzZ1gHN++NJURBO+y6PC2e2spCCY5FSQjHAgE0NzcvGLD3Llz59Da2gqv17uu0omdTlwoi2BIfXoFGJKJhHx7y64K2iBHMnR0dMjlD4SQ7KrNGhi1SqiVHG2OKyMSY7g0HcKLE0H5Oq1KAWeDDXvtlFQiqytIRtjlcuHIkSMYHh7G6Ogo5ufnMTo6iqeffhp79+7Fpz71qUI8zY7AlnaLkBgSvASBF8AW6pcsBi2sNEaZEEI2xKBRUv1nGZmPJfGdy9MZQfAuiw6/dLCWgmCSl4JkhL1eL7773e9mXGe1WtHc3IyOjg4cPXq0EE8DINWzeHh4uGCPt9WWlkXE+FR7n6WdImorjJTJIISQPPijPBK8hForJQ/KlSAyRJKLbUcP1ZrxYL2F3kfLRGtrK06dOiXvpUl3WFrae38tBQmEKyoqVr3dbrcX4mnQ19cHj8dTkMfKhS3bWVpoosQgLfQOTvAiRGFxlLJRq4aFssFki2327zwhmyGaEHFlMgJRAmK8hD2VOgp+ylC1SYtj+6rxwkQAD9RbUEXvoWVlZGQEnZ2d8uWurq51bxwvSCC81jANn89318/h9Xpx9uzZu36cXJTKVIsdnueh1+s37XlEKdUyTZIYeJFB5BezwdUVxk17XkJy4Rd+B9N/A4SUuoQg4dKdMMRUDgFxXlz9DmTHiPEiOAA69eLrVYVBg7fuqy7eokjRdHV1obW1FUCqw1K29qJrKUghldVqxcc//nEEg8GM64PBIE6cOLGhhS03NDSEEydO3PXj5KJWq6HVahEIBDYtQyYxJv+L8xIYYxAWJskpOQ52s25TnpeQXBhjCAQC0Gq1UKvVxV4OIWuSGMPlOxEkhNTrtFGrxP5aKikrB/4Yj+9ensbPb87TmSwCAGhpaUFXVxe6uro2HGsWJCP8+c9/Hvv27UN/f7/c3mlplnh0dPSuHn9oaAgdHR0YGRm5q8dZS1VVFcbHx3H79m1YrVao1eqCvrjyooSkICEpSghHeQiJJCCmsnFGoxaJJZ0jCNlMjDHwPI9AIIBwOIyGhoZiL4mQNYkSw+h0FJGF3utalQIH62lyXDm4E4zjp9fnwIsMUV7E6FwE+6pMxV4WKQF+vx/nzp2D3W6H0+lc9/0LEgg7HA5897vfRXd3N8bGxuTrbTYbTp8+vepwjbX4/X74fD44HI68AuFEIpERUIZCobyfK93ibXZ2FuPj4+tf7BoEkYGXJPCihEhChJDkwRbqg5UVRoxF7r6EhJD10Gq1aGhooPaGpOTFkiIu3YkgvrDJmANwoM4AjYo6ROxkjDG8MhnEK5OL7+V2gxoN1s0rYSTFFQqFMioMtFottNrstd/Dw8NwOBxoa2uD1+tFe3s73G73ugLigg3abmtrw+joKJ5//nl4vV44HA4cPnz4rh93YGBgXbv/ent78bnPfW7Dz2exWGCxWMDzfMa440K4fCeCyVAUPxydxUtjc/A+fxEAcLCpEk997smCPhcha1EqlVQOQbaFaELEhYkweDF1OpzjgP21Bph0BXsLIyWGMSaPRw7GF7tCNFh0eN1eO7XI28EOHTqUcfkzn/kMPvvZz2Y9tr+/Xy6JcDqd6O7uRmdn57oqEQr2KpIeq3z48OGCBMAA4PF45JYY+Tp16hQ+8YlPyJfHx8dXfFPzoVarCxokiBJDRIghLCnw4kQMl0enMTmTGgf6kXcehU5H9cGEELIcYwxjM1E5CDZoFNhfa4RBS5s7dyp/jMcz130IxPmM6++tMePBXRYoqB58R7tw4UJGuV6ubDCAFXXBTqcTXq93XfFjQT5SffSjH0VLSws+9rGPFeLhZCMjI+uu99BqtXJW12KxwGw2F3RNGxVNiuAlhmCcx3wkibnxKfm2977pniKujBBCShfHcdhfZ4ROrYBRq8R9DSYKgnewGC9i+Mp0RhBcZdTg2P5qPNxgpSC4DJjN5ow4Llcg7HK5VpTMptv1er3evJ+vIBlhj8cDq9Uqt7AohIGBAYyOjsLlcsnXpb9gl8uFysrKdZVMFFskISIuCvBORxDxB8HHkwCAY869cOxavQ8zIYSUM41KgfsaTFBwgIpOie9oerUSB2tMeGUyBK1KgdZGG3bb9NQVhKzQ19eHlpaWjIRpul3vejpIFCQQdjqdePrpp3PefurUKfT29q7rMbu6ulZcNzAwAI/HA7fbve41Fls0ISIuirgxG0NgZl6+/vhb7y3iqgghZHugTXE7U1KQEOVF2PSLpYj311mgVChwoMpIH3xITm63e0Ws6PF4YLPZ1lVWW5DfMLfbjY997GP4+te/vqKXcHphhbDW4I5SFo4LiPECJuZjCM35AQBKBYd3vZHKIgghZKm5cBJXJyMQROoVu5OFEgK+c2UaI+P+jOs5jsOhWjMFwWRVTqcTQ0ND8mW/3w+3243Tp0+v63EKkhE+fvw4/H6/POO50LxeL/r7++UvuLOzE+3t7VmzxqWIMYZAnMdMOIlAMIpENA4AeM2hBlhpHCQhhMjCcQHXpqKQGBCKh3B/o4mywTvQRCCGZ2/OIyFICCcERJICjBrqAkLy19bWBo/HI5fQpmPF9TZZKMhv3ejo6KrZ2rut7XE4HHC73duyJAIA4ryEuChh3BdHaC4gX//4keYirooQQkpLLCni4p0IpIVEsFGrhFpJtaE7STDO46U7Qdzyx+TrzFoKgMnGtLW1rTvwXa5gv31erzfn4IwjR44U6mm2pWhSRFKUcHs+hqDPL1/ffvTuR08TQshOkBQkXJxYLIcw65TYV2ugTVI7hCgxPD/ux9XZSMb1tSYt3tBcSVl/UjQFCYQHBwdXnR63XTO5hRJJiEiIIm7NRhD2pWqoq6wGPLyvtsgrI4SQ4hMkhkt3IkgIqalxeg2NTt5JkoKEH4zOYC662BJNq1LgoV1WNNsN1BKNFFVBAuFjx46tuO769esAgL1792a9vZyE4wKmQnH45kKQFqbVHWvdCwW9yBNCyhxjDFfuRBBJpF4bNSoO9+4y0UapHSIpSjhzbQb+2GIQvNumxyO7K2g6HCkJBfktfOKJJ1ZcNzw8jJ6eHhw9ehRf+9rXCvE021YoIWIykEDYv9hR480P7S7iigghpDTcmI0jEEuN0FUpUkGwlk6T7xhqBYeKhdZoGqUCT9xTg9c3V1IQTEpGwTbLLXfy5EmcPHkSQCpQfvLJJwvxVNsOYwzhhICpQAIRf0i+/g0PNhVxVYQQUnzhuIA7gQQAgANwT70RBg1NjdtJOI6Ts7/7q4yw6NRr34mQLVSQQDjXZoZgMAiv14tz584V4mm2pYQgISGJmAzE5UC42mbAvgaaJkcIKW9GrRLVZjVmQjyaq/Ww6Kl7wHY3HoghnBBwoNokxwYKjkNro624CyMkhw296pw5cwadnZ0IBBZbgSmVuT/F321ri+0szktIiCJuTvjk+uA3PthEO6EJIWWP4zg4qg0w6ZKotVJP9e1uPBDDj71zAIBKowZV1CefbAMbKtI5duwYfD4fzp49i71794IxlvPf4cOH0d/fX+h1bxtxXsJUMIGQPyxf95pDDUVcESGElA6FgkMdBcHbmiBKuDgVwk/G5sAAMADXlrVJI6RU3dV5KKfTieHhYTz++OO4du1aoda0o8SSIqZDCcRCUfk65/66Iq6IEEKKQ5IYrs/GUG/TQk+1wDvCeCCGHy1kgdOabHq8ZjeV/5Ht4a4LshwOB7q7uwuxlh0pnBDhCycRCy1+On6wpaaIKyKEkK3HGIN3JoaZUBIzoST21RpQadIUe1nkLlydCeP8bX/GdfuqjGhttFH5H9k2CtK/5JOf/OSqt//Jn/xJIZ5mWwoleMwEE3IgvKfOCgvVTRFCysxkIIGZUBJA6tQ5TRLbviTGcP62H+du+7EwDRt6tQJv3VeFo00VNCCDbCsF3aJ7/fp1+P3+Fdf39/fjd3/3dwv5VNsCYwzRpIixcR8YS71cPHp/Y5FXRQghWysQ5XFjNi5fbqk2wKyjDhHb1aXpMK7MLO572VNhwGv3UABMtqeCvBKdOXMGx48fzxoElzNBYkgIEmbnFgdp0FhlQkg5iSZFXJmMypnDWosG1RYqidjODlQbMRmKYyqUQEulEUebqBSCbF8FCYRdLhfm5+dhs9lgt9tX3D42NlaIp9l2kgLDfCyJeCQmX3dwd2URV0QIIVsnEBNw+U4EopQKg20GFZqr9UVeFblbKoUCb3JUwRdNosZEpX5keyvYuSlJknLeduTIkUI9zbaSFCTMRZKIh5cEwnuqirgiQgjZGrOhJK5NLWaCDRol9tcaKXO4zUiM4cWJAPZWGFBhWMzkqxQcBcFkRyjIbgWHw7Hq7YODg4V4mm2HFyX4IosdI0wGLZqqzUVeFSGEbK4EL2UEwTaDCvc3mqBSUhC8nfCihB9cm8Wl6TC+d20W89FksZdESMEVJBA+evQoXnjhhZy3f/WrXy3E02w7CV7CdCAKIckDAJp3VVA2hBCy42nVCuyrNYDjgGqzBgfrjVAq6LVvO0kKEr5/bQZT4QSAVFAciAtFXhUhhVeQ0oju7m709vbiqaeeQnt7+4o64XLtGhFJirgzs7hRbl8jNRgnhJSHKrMGBq0SerWCEgDbzGQwjmdv+hDjUyWPGqUCr99rR51FV+SVEVJ4BQmEKyoWA7y+vr5CPOSOEE4ImJ5bbDFziDbKEULKiIGmx20rosRw9tY8xnyLk1C1KgUe21cNm15dxJURsnkKEghbrVb4/f6ctcLl2jUiyovwzS9OlDu4e2VHDUII2QluzsWgVStQa6ENVNuRxBjOLQuC68xaPLK7AkYN9XwmO1dBfrvtdjuuX78Oi8WS9fZy7RoRTQoIhRZfVFp2UWkEIWTnmQ4mMD6fqiWNJyXsqaIWadvNy3eC8C4Jgu+vM+O+OgsNySA7XkE2yw0PD+cMgoHy7RoxE04gEV2cpuSgQJgQssOEYgK804stIml08vbUbDdAyQEKDnhkdwUeqLdSEFzmBInJU3F3soJkhJubm+X//+pXv4r5+Xk4HA44HA7s3bs34/ZyIUoMcxEeyVgqS2I0aGE10ilDQsjOkeAlXJ6MyG3Saiwa1FlpalypY4whyosZJQ8WnRrORhuMGhXqaVNc2fj+5Rn8+0uTGJuN4su/chiVpsW/36fO3kaDTY+33LOz5x+sOxD+8pe/jPPnz8Pr9WJ0dBStra146qmn5NsdDgfOnTuHv/7rv8bQ0BA4jkNLSwuuXLlS0IWXOkFimA3GwCdSfRfrqqh/MCFk5xAlhsuTEfBiKgy26lNT46hDRGnzRZP4sXcODAy/dLAuI4O/r8pUxJWRrcIYw3PX5/FPz97CuRt++fqx2YgcCAfjPP7+mZtorNDjzQcqd/Tf9boD4Z6eHgQCAbjdbnznO99Zcfvhw4dx+PBhnDx5El6vF62trRgdHS3IYrcTQWQYnw3JlxtpkAYhZIdgjOHKZASRhAgg1Vlgf52BTqWXMEGS8PKdIK7MhLEw8Rrnb/vxur20ibucjM1G8L//4zIuToYyrlcrOczHePmyRafGNz7+Gug1yh0dBAMbLI3o7+/HRz7ykTWPczgcGBwcxBNPPLGRp9nWBFHC1JLWac111iKuhhBCCoMxhqtTUfijqeEKSgVwT70RaiXVBpeiSFLAjfkYLk+HEBck+Xq9WoG9dkMRV0a2UjQp4ks/8OJrz0/IH4QAoLFCj199bRPe8WDdioDXqC2PbiEb+iqPHz8u///3vve9Fbena4MBoK2trSyKrZdLChJ8wcUduPt22Yq3GEIIKZBbvjjmwouZo/21Rhi11C+41AgSw4WpIC5OhTICHyDVFu31eytpY2OZiPMiPvYvL+Dy1GJyrtqkwW+81YG2e2vKfurjugNhu90ud4gIBAL47ne/i6GhIYyNjcFms+H48ePo7OyUA2EAOfsL72RRXkQotKRjBGWECSE7QI1Fg7kwjzgv4UCdARVGGrRQaiTGMDYXwavLTn/bdGo8srsClUba0FhOdGolhIVPQ1qVAr/26G6870gj9DTwBsAGAuGlqXOr1YrPf/7z+NSnPgW73Q6Px4PDhw+vep9yEeclRCKLgXBDde72coQQsl3o1Erc32hCOC5SEFyiFBwHfiHw4QC0VBqxp8KAapOmLN+Pyw1jbMXPOZwQ8MjeCnzyif1oqqA+30sVpADEZrPB4XBkDYLLVYwXEY8m5MsNtFmOELJDqJUKVBjptHqpEiSGS9Mh1Ji0ONJog5XGI5cFxhiePj+O/3xpCn/ScT9qlkx5fOrkUejUlAHOZt2BMGMM3//+91fU/c7Pz2e9HgB8Pt/GV7hNBWI8kolUIMxxHOoqjEVeESGErB9jDNPBJKotGuoKUYIkxvD8eAC1Ji0abalMn0rB4R2H6mgDYxnxzkTwR9++jFcnUuUwvz34Mv76vz0Msy4V5lEQnNu6A2Gfz4e2trast+W6vhz5oknwydSGEr1eAyW9IBFCtqFbvjjG5xOYDCTQUmOASVceO8m3A0GU8Mx1H8aDcVydCeOR3RVwVKaSLhQElwdRYvi7Z27gb396I2NTpKPKAKkMGxVsxIZe0dbbBaIca5Lmo0mIyVR7IZOBJsoRQraf2VAS4/OpM1vRpAR6Wy0dgRiPH4/NIZQQ5Oso8CkvgRiP//VvF3D2ul++zqxV4Q/edg/edGBnT4MrpA11jThz5kzexzPGcOLEifU+zbY3E4jLHxgsJhpXSQjZXiIJEaPTiy0g91bp5NOspHjYQinE5ZnFVlhqJYc3NFeizkzvNeXi/I15fO4/LmM6lPqgquCA9x9txIdev6ds+v9m097ejuHh4XXdZ0PfrfVuiivHPsIzgcU3EDu9OBFCthFelHD5TkQ+1VptVqPOSme2ii3Gi3j2hg+TocWN2EaNEm92VNGGuDLyzOgcfnfoFfnvs8Kgxh+9+xCcu21FXVex9fX1wePxrPt+6w6EBwcH1/0kq91npwbJs/7FQLjKRtN7CCHbgygxXJqIILEwhcyoVaK52lCWJW6lJJoU4bk6jUhSlK+z6FR44kANVFQPXFb215hSf4+M4cgeGz79toMZHSLKkdfrxdmzZzd033UHwhtpkbbafSRJynnbdsUYg3/JMA3qGEEI2Q4YYxibiSGcSAVbaiWHe+qNZT95qhScvz0vB8E6lQKv2V2BXVbqB1uOqs1aPHGoBrtsOvz6o3vo7xPA0NAQTpw4gaGhoXXft3wLSTYRAxBcMkyj3k6BMCGk9E0Hk5gJJQGkag7v3WWElsbwloSjTRWI8rNICBLaDtTAQO2wykYwzsOsVWWclfmDt91DZ2kWDA0NoaOjAyMjIxu6P73CbQJRYghFFmu4mqpomAYhpLQxxjAf4eXLjhpDWW+6KTU6tRKP7avGY/uqKQguIzOhBD709yP48+95M0pJd3IQHAqFEAwG5X+JRCLnsX6/Hz6fDw6HY8PPR4HwJhAlhsiSqXJN1aYiroYQQtbGcakyiIYKLeqsGlSbNcVeUlmLJkXEeDHjOrVSARN9OCkbobiA3xl6Bbf9cXzl7G383TM3i72kLXHo0CFYrVb5X29vb85jBwYG0NXVdVfPR39Rm0AUGWLxpHy5hmqECSHbAMdx2F2p37GbmLeLaFLE967NgAPw2P5q6CkDXHb8UR6/9dRLuDKVapO3y6rD2x+oK/KqtsaFCxfQ0NAgX9Zqs28E9Hg8BRnkRhnhTZAQJCQTi6cYqX0aIaRUCdLKoHcnn3YtdZGkgO9dm0EoISCYEPDczfliL4lssdlwAh//1xdweSEItunV+JOO+8umM4TZbIbFYpH/5QqER0ZG4HQ67/r5KCO8CZKiBD65OO3HRgM1CCElaDqYwM25OO6pN9KwjBJwcz6Kn9+clz+cmDRKHGmyFXdRZEtNBeP4ja+8hFvzMQBAtUmDP3/fg2iuojPLSw0MDGB0dBQul0u+Lr1ZzuVyobKyEj09PXk9Fr3ybYKEIEIQUoEwx3HQU00XIaTEzASTGJ1Ovdm+ejuMh3abodfQKfhiiPMizt6ax+3AYrchk1aFx/ZVwaih949y8cKtAD777xcxGUztMaqzaPHF9z+Exgpqk7dctrrggYEBeDweuN3udT0W/YVtgnBchCgs9OFUq+g0IyGkpARjQsb45BqLhoLgIpmPJvHjsbmMQRm7bXocbaqAhlrXlY0fXJ7F733jVXlaXFOFHl98/4OotdAZ5Xz5/f4N3Y/+yjZBKCEsBsL0aZ4QUkKSgoQrkxGkK4NrLRo0V1PGqRjmIkl879qMHARrlAo8srsCj+61UxBcZlr32NBkT02hfaDBgr/6bw9REJwnr9cLl8uF/v5+AEBnZycGBgbyvj9FaZsgGOchLQTCWgqECSElgjGGa1NR8GIqDLboVWiu1tNZqyLxRZNILvws7AY13thcBQNl5suSWafCFzrvx3dencYHX7ebpsWtg8PhgNvtXndJRBpFaZtgPpKQ2w/pdeoir4YQQlLu+BMIxFL7F9RKDgdqDRQEF9H+ahN4ieFOMI43OSqhVlIWuFxMhxJICBKaltT/Ntj0+NDr9xRxVeWJAuFNMBda3PCg11FTekJI8QWiPG7MLb427as1QE2n37eUIElQKTK/54dqzThYY4KCPpCUjTuBOLr/+QWYtEr8za86qT6/yOhVcBPMLwmEjZQRJoQUmSAxXJ1a3BzXUKGFzUCvTVvJH+Px7YtTuDYbXnEbBcHlgTGGH1+dxQf+9hymQwl4Z6Po//FYsZdV9igjvAnmQ4vjlY16yggTQopLpeCwp0oP73QUZp0KTXbahLOVfNHUpjheZDh3yw+jRoV62ghVVgRRgvs7V/HvL03K15m1Krz/aGMRV0UACoQ3RTC6GAhbjOUxCYYQUtqqzRqYtEqoFBzVBW+hQIzH96/NyhsUrXo1zNRbvqyE4wJOfeNVnL3ul697tMWOz7z9IKx6OjNTbCX/1+jxeDA8PAy/3w+v14vOzs6sjZRLSWhJIGylQJgQUiKoFnFrpYLgGSRFCQBQbdTgLS1VUNGmuLIxHUrgt59+GaMzEQCARsnhE+378K6H6ukDaYko6UDY4/FgZGREbonh9/vR2tqK8+fPy/3iSlEkxsv/b6NAmBBSBLwoIRgTUGmi8qxiCMZTQXBMSAXBdr0ab6IguKzMR5P4H//vJdyYS9XnW/Uq9L33fjzUaC3yyshSJf0X2d/fnzEr2mazweVyYWBgAF6vt4grW10iKcj/bzHSmxAhZGsxxnB1Moork1F4p6MQ0+OqyJaI8SLOXF0Mgq06Fd7cUgUNBcFl5duvTMlB8C6rDqd/5TAFwSWopP8qh4aG4HK5Mq47cuQIgFS2uFQtDYTNVP9DCNliN2bjcr9gX4SnQHgLSYzh2Rs+xBeCYJtejWP7q6FTU1lKuXn/0UZ8+PV7UG3W4Ivvfwi7FybHkdJS0qURHR0daGlpWdd9EokEEonFGt1QKFToZa0pyS/OjLcYKCNMCNk6s6Ek7gRSr4EcgAN1RhrXu4X8MR6zkSQAQKdS4K0tVdCqKAguRxzH4eQb9+L4kQbaFFfCSjoQHhwcXHHduXPnAABtbW1Z79Pb24vPfe5zm7qutST4xYwwbZYjhGyVOC9idHqxX/Deaj0s+pJ+md9x7AYNnrinBj8Zm8PDu6yUCS4zcV5c8TOnILi0bbs0QXqetMPhyHr7qVOnEAgE5H8XLlzY4hUC/JKMsM1AgTAhZPMxxuCdjiFdBVFlVqPWQmekisGiU+MXD9Zil1W/9sFkxzh3fR5P/vXP8fMxX7GXQtZhWwXCnZ2daGtry9hAt5xWq4XFYpH/mc3mLVxhSnJJRpi6RhBCtsJsiJfrgjUqDs3VBmrPtEUktrIGm7735eX5m378ztAr8EV4/M+nXsb5G/PFXhLJ07YJhAcGBmC320u6bVqasLBJAgCsVCNMCNlkvCjhxlxMvuyoNkCloEBsKzDG8JOxOZy9OU+bEsvUdCiB3/vGBSQW3vsfbbHj4SZbcRdF8rYtAuGhoSH4/f6MINjv9xdvQWsQBNosRwjZOjdm4/LksgqjGhVGqkncKhenwxgPxHFtLoIfeWeLvRyyxZKChN//xgXMR1PzA47uteHzT94HJX0Q3TZKPhAeGRmBz+fLKIfw+/0l3T5taSBsokCYELLJdlVoUWFQQakAmqupLnWrTIcSeGkiIF++p9pUxNWQYhj48XW8PB4EANRatPjDdx6CmvpFbyslvZ3Y6/Wit7cXJ06cwNDQkHz98PAwuru7i7iy3BhjGYGwgWbKE0I2mUGjxMFdJiQFiVqlbZEYL+Kn1+eQLoa4r85Mm+PKzOkfX8c///wWAEDJAb3vOQSbgc7GbDclHaW1trbC7/dnBMFppVorLDFAFFOBMMdxUFP/SELIFqEgeGswxvDzm/Py0Ixasxb311mKvCqylc7fmMff/vSGfPk3H2vBoXr6HdiOSjoQnp/ffrsuGWMQF14cFXR6hBCySQRRAsdxVItYBKNzEdwJxgGkhmY8uscOBXWJKBuCxPDH370mnw14x4N1OHG0sahrIhtHkVqBiYzJGWElBcKEkE0yNhPDCzeD8IX5Yi+lrIQSAp4fX6wLfs3uChqaUWaUHPDxtzSjzqLF/bvMOPWLB4q9JHIXSjojvB0JIoMkpjLCSiW9OBJCCm8mlMTsQgB8bTqKw3ozbdDZAhJj+PkNH4SFNmktlUaqCy5DHMfhTfur8MjeCvijPJ0N2OYoEC4wQWSQFl4kqTSCEFJovCjh+sxiz+DmKj0FwVuEFyX5dLhRo8ThBmtR10OKS6dWos5KCa/tjl49CywuCmBsISOsoG8vIaSwbszG5YxkhUGFKjPtUt8qWpUSx/ZX46FdFrx2j50+gJSRcFzAvz53i4am7ECUES6wBM/AFv5QqEaYEFJIgSiPmVASAKBUAI4aGqO81RQch0O11B2gnEiM4bP/cQk/uTaHs9f9+Nw7D8Kiow+gOwVFagUWTwry/yuV9AZFCCkMiTF4l5RE7K7UU7u0LcAYoyxgmfu7n97AT67NAQBenQgiHBfWuAfZTuhVtMDCicVhGgoqjSCEFMjNuTjifKrsyqRVotZCUyu3wrW5CL59aQrT4USxl0KK4NuvTOHLP0n1C1ZwwB++617sstEGyZ2EIrUCiyYWWxlRaQQhpBBCMQF3/KlAjAOVRGyV+WgSz98OIJQQcObqDIJxalVXTl6ZCOL/fvuyvEGy+03NeE2zvahrIoVHkVqBxRNLSyPo20sIuXsJQUL65WR3pQ5GLe1U32y8KOEnY3MQWSoM2ldppLrQMhLnRXz63y6CF1M//3c8WIdffW1TkVdFNgNtliuwWJICYUJIYVWZNbDoVZgMJFBv0xZ7OWVh5LYf4WSq1M1uUMPZaCvugsiWYYzhM/9+CROB1PTA+3aZ8Tvt++gszA5FgXCBLQ2EVRQIE0IKRKNSYHcl1SZuhauzYXh9UQCASsHh9XsraZR1GfnX527jh1dmAQAGjRL/65fuoemBOxhFagUWpdIIQgjZtmbCCZy/5ZcvOxttMGkpZ1QuRInhBwtBMAD8n3fdi+YqYxFXRDYb/XUXWJxf7BqhohHLhJANCsUFzISSaLLraHDDFkkIIp657pM3Rx2sMaGlkoKgcqJUcPjL9z+E/+97ozBpVXi0pbLYSyKbjALhAktkBMJ0Ko0Qsn6MMYzNxBBJiJgL8bivwQQDbZDbVIwx/PzmPKILr+E1Jg0e2kUjlMuRRqXAJx/fD8aof3Q5oDRDgcWoNIIQcpdmQklEFnqSq1Uc9Bp6LdlsHMdhb4UBCg7QKBV43d5KKGhzVFlgjEEQpRXX0+a48kAZ4QJ77sJt6PVaxGIJKGmgBiFknQRRwo3ZuHy5uUpPb8hbZHeFAXq1EiJjMNDmqLLxzZcm8dXzE/iDt92D/bWmYi+HrIPH48HIyAgAYHR0FC0tLejp6VnXY1AgXGAJqBCLpRrfB8LxNY4mhJBMN+biEBZG+laa1LAaqHftVqo2UXu6cvLKeBB/8t2r4EWGX/+HETzVdRQNNDluWxgZGYHf788IfFtaWjA6Oor+/v68H4dSlgV2X7Md3EImeGxsEqEojeUkhOQnGBMwHUwCAJQcsKeK3pA3E2MMsxF6jS5X89Ekfu8bF+ShGW97oI6C4G2kv78fLpcr47q2tjYMDAys63EoEC6weDSJ+sZqAIAgiPhf//izIq+IELIdpDbIReXLTZV6aFX0Er2ZXpkMYfjKDM7f9kOUaGNUORElhs/++yVMh1IfhB5osOB32vcVeVVkPdrb29HW1nbXj0OvsgWWFCQ8eKBevvyV4Zch0QssIWQNU8EkosnUhh2jVok6q6bIK9rZ7gTjeGUyCAC4OhPGDGWGy8rfPXMDPx+bBwDYjWr0vucQNPTBsySEQiEEg0H5XyKR/W+zo6NjRQnE008/Dbfbva7no596gQmihJ/9/DIsdgsAIBSM4u+++0qRV0UIKWWixHBzLiZf3ksb5DZVNCniZzd88uUH6i2oM+uKuCKylX4+5sPf/OQGAEDBAX/4zntRRbXhJePQoUOwWq3yv97e3lWPHxoagsvlQnt7OwYHB9e9WY4C4QITRAmBUAwPHmqSr/vsP/yE+hESQnJSKjjsqzWCA1Bj0cCip33Mm0ViDD+74UNCSGXfd1l0OFRrLvKqyFaZCsbx6W9elIemdL+pGa17Koq6JpLpwoULCAQC8r9Tp06tenxHRwfcbje6u7vhcrng9XrX9XwUCBdYus7s1vU7MJhTE4lmZ4P42+9QVpgQkpvdqMahBhOaaYPcpro0FcJ0OHWq1aBW4rV7Kij7XiYEUcLvf+MCArFUv//Xt9jxK69tWuNeZKuZzWZYLBb5n1abX7a+o6MDbW1taG1thd/vz/v5KBAusHRT7hu3fXjd0f3y9ZQVJoQsxRhb8Zpg0augUFBQtlnmIkm8dCcoX37dHju0KuoXXC6UCg7th2qgVHCos2jx6bcfpKEpO0x7ezv8fv+6OkfQ+bcCWzqdxlFjxLNWE7R6HT56/LVFXBUhpNSMzcag4DjsqdRRRnIL8KKEZ67PyafE76s1o8ZMdaHlhOM4nDjSiHtqzdCpFbDqqUf3dlZRUYFTp05l1ATb7XYAqeEa+aJAuMDEJRkePiHgTz/xNjzYZMPhJlvxFkUIKSlz4SSmAgv9ghUcmuy0UWuzvTARQDiZGltdadDg/npLkVdEiuXhJmuxl0DuUrr0weFwZFyfrg9ubW3N+7EoEC4wUVwMhJVKBT746N7iLYYQUnKiCRHXphb7BWuUlA3eCodqzQjEeMzHeDy6106nxMvE2GwEY7NRPHawuthLIQVks9nQ1dUFp9OZcX1/fz+cTie6urryfiwKhAtMkhZLI5RZav0mZkP4zD8+g9OfeGIrl0UIKQGSxHBlMoJ0a/FKkxo1FuoXvBWMGhUe21+NQJyHSUtvfeVg3B/D7wy+golAHN1v2otfe91uKkPaQdxuNwYGBnD+/HnYbDZ4vV44nc519xGmV4MCWzo8Q6XM3Iv49999Gb/9F8NIJAT89W+1Q6mkvYqElJObvjhifOrDskGjQEuNgd6Yt5CC41Chpw8e5WA2nMDH//VFTAVTHUK+f3kW7z/aCJ2aNkfuJOvJ/OZCkViBLR0it3z39x9+5TnE4zwYY3j1lg+EkPIxG0rijj/1pswB2F9rzHrWiBTOfDQJfskGZlIeQnEBvzv0ihwEN1bo8SfvvZ+CYJIVBcIFJi4pjVAte5OzWgzy///s8tSWrYkQUlyRhIDR6cW64N2VOhi09Ka8meK8iB+MzuJbF6dwJxgv9nLIFokkBPzPp1/CpckwAKDWosWXfvkh1FioQwjJjgLhAlutNKK+anGX8nOX7mzZmgghxcOLEi7ficpni6rNGtTb6E15sz0/HkBckBDlRVyeCVMf9zKQCoJfxqsTIQBAhUGNPzv+ALXJI6uiQLjAlr7YLq8Bfu2hXfL/P3dhYsvWRAgpHlFiSJcBm7RKOKr1VBe8ycYDMVyfT2XgVQoOr9lN0+N2ulhSxO8OvYKXx1MDU6x6Fb74/ofQXGUs8spIqaNAuMCWZoSVy154P/Dm/VAoU6dDb47PQqTaNUJ2PJ1aiQcazag2a3Cg3kiT4zZZMM7jZzcW92A8vMsKPdWG7ni9/3UFz98KAAAsOhX+4n0PoaWagmCyNgqEC+z/396dR7dx3Yce/2JfCJAAuEsUKZJabMl2JFKW40VxEpNZ3SROSDlL0yRtQ3XJa5umoar29cVJ06Z0Tl7TvZSTl6bte40txs3SNnZIZ7Fdx7ZEWl4k25IArZTEDRiS2DGYeX9ABDlcRMqiREr8fc7RETG4g7kALmZ+c+c39xoC4Wnjg9aWeCgu8wGQTmX4dvfhq1k1IcQSsVpMrCt347DKLvdKUjWd/z4RJnNhPPdyr4N10iO4IrTtWIvXYcXjsPDXH76FDeWepa6SuEbIXnmRafrcOcIAOxrr839/7bsHrkqdhBBXVyqjGfYF4up44YyCksgAuV7BHbXFkhKxQlT5XfzFBzfx0Me3ckOFd6mrI64hEggvMkMgPMsl0D2tW7E5cuNYhk4McKxfhlET4nqSyWoc6o9y6EyUlCrpT1fLiXCcYyMxIJeWdufaYmwyVvt1Sdd1Hjs0QDKTNSxvrPFLTrC4ZLKXWGSG1AjzzI/3plU+NmysAsBfXkxoOD6jjBDi2qTrOq+fi5FSNaKprGHINHHlJDNZ9p+O5B9vW+PD57ItYY3ElaJqOl/rPsYDP3yNL/7Ha3LlRVw2mVlukRlTI2a/JNd27xZ+tKaMP7t/K5sqC2ctI4S49pxTUownc71UNouJ+lL3PGuIxeC0Wdhe7ef5UxGqfC5qA/K5X49ORxI8+PgR9p9QgNxscftPRLitNrC0FRPXNAmEF5lxHOHZ71T+tbvr+bW762ftMRZCXJvGEyqnRiYnbthYUYDDJr/xq6XG7ybgtuOymiUv+DqTVjX+6ZmT/POzp1EvHGOtZhN73r1BgmBx2SQQXmT6PDnCMHvKxA/++whH+xU+t3P7FaubEOLKSKsar5+PMfHrr/Q58Lpk93olJTJZnNOCXq9DPvPriarp/NfL53noqRMMRdP55V6Hlb/44CYaa/xLWDtxvZC9xiIz5AgvcKikf3r8EL/1tf9E13X+6/kQ32p/D9VlkjIhxLVA03WOnI/lh+zyOi3UFDuXuFbXt2QmS8+RQdYG3NxcWbTU1RFXQO9Jha/++CgnRibz7C1mEx/bXsWHb60iUGBfwtqJ64kEwotsao+wbY4c4ak0TeNr//lyfr1nXjzJxo/9A2XFXj5yz4385vsaqCmXHb0Qy5Gu6xwfSuTzgu1WExsrCuTS/BWkahpPhkaIprO8cn6cIqeNar/kBF9vrBaTIQh+c62ftreslftqxKKTQHiRGW+Wm382I7PZzNd/6238zj8+yakjp1EzuTEwB0fG+atHnuevHnkegB1baviTj9/Bjluqr0zFhRCXbCSaYXAsd8nWRC4v2CaTZlwx4ymV509FGInnPnOH1UzALT2D17rjwzGCQzGabizLL3tTVRH3bakkOBzjt+6uY8sa6RASV4YEwovMcLPcAo+H99xQzs+//D7+9omjfOsHvShDCulE0lDmqYMn+f5NtRIIC7GMFHtsxFIOziop1pW78Thll3olaLrOseEYB/tHyeqTN0u9rb4Ej+QFX7OODET55tMn+PnRETwOC3etK8Y5ZTrszzatw2YxyRUWcUXJHmSR6fPMLDeXEo+DB95/E5/aUcdjhwZ4/IXTPN97jPC5YXRdx+6089l7NxvW+dnBk6wtL6Kmokh2FEIsAZPJRE2Ji7JCOy77/FeAxKVTEhmePxVmJJ7JL7NbTNxVW4xfeoOvSWeVJH/70yA/PzpC9kLnUTSV5WdHhnnX5vJ8ObtcXRFXgQTCi2xqj/AbmdWoJuBm145adu2oJTjUwL6+s7x2JsL4WByHffLrSmdUPvAnj5JKpilwO7j3jvU0ba1m28ZK1lUFLikIF0LML57OMjiWxm03U1boMDwnQfCV8frgOC/0jzJ1yoT1JQW8aVWRzBp3jdF1nedPRPj+wXP8/Mgw2SlfaonHzvtuqeD2OhkKTVx9Eggvsqk77IXkCF9MfamHP3znhlmf++qjL5BK5vLkYvEUD/e8wsM9rwC5XqqyYg/1FUX85gcauO+ujVjkoCHEG5JWNc6EkwyMTQ7fZDWbCXhk5rIrTdX0/D7VbbNwW7WfikIZkeNac3Qwyt4nT/DUsRHD8gKHhQ9vq+ITt1dL769YMhIILzJ9ao6w9cqlK9g8BayuX8NoeJSoMmaIwHVdZ2B4nIHhcc7Fs+zYUkN5Ue6u6ueODfPW3/wmADu2rOUd22poXF/BDTUl+L1O7FYLZ4bHKXDaKC50GbaZUbMcPjFMNJkh4HVSXVZIgUsuTYrrk5rV6I+kODeaYvosrudHU/gLrJKStAh0Xad/NMnZsSSrCp1U+Sb3OxtKPbw+FKWuuIDN5V7pBb5GPRsKG4Jgn8vGvbdU8MnbqyWvXiw5aYGLbOqoEbY5JtRYDO3v3UTb29bxi+MRHnvpLPtfPcuZsyOkEyliyjhqOpdPZ0bPB8EAZ8ZSmEwmdF3nqYMneOrgiVlf32IxM/6jP8gf6L/ynef40jd/ZihjtZi5e2sNN9eWUlNeRFPjWiqLPbidtiUNEMZiKYJnI1QWe6gIeJasHuLalMpo9EeMPcATPA4L1cVOCl0SBF+OeCbLyXCcM6MJxlMqKVUDYDSZMQTCNouZd99QjssmqSfXitORBKfDce6oL84v+8itVTx2aJBzo0k+87Y63ndLhaTviWVDAuFFphtyhK/sztvntvPuzeW8e3M5ur6F/tEkx4djHDip8MTLZzn86mnMDmMd3nNTOa4CF/FofI5XzTGZjTM2vfvODXzjx4c5e3owv0zNajxx4DhPHDhuWPdnf/0r3HZjZf7x+XAUTdNZVeJF13UOnxgmmVY5OTDKi8FBwuNJyv0FfOTtm6hfPTlT0A+fOcqPD4T4+YtnOD8yjtNuI5ZIEU9mqCzxUlvpYzSW4i8/08yOm6vy6/3zE6/y+b95PP/YZrXgL3Th8zpxWC0MRmIEitzcuXkVf/0775CARuQlM1kOnhw3pDiZgIoiBxU+u+GOdrFwmq4THIlxRkkQjmdIZ7VZyw3H0kRTqmEkCAmCly8lnuHg6VHOjiYYjqY5ORLn2VCY2pICQyBstZj5yn2bCLjt0gO8jGiaTjSR5vXTI6RVjeyF36XHZSc8luCl0CBlPje//I6bl7imV5a0yEVmGDXiKn66JpOJKp+LKp+LHetK+Ow960hnNcaTGUM5l93KV9vfx89eHyIyMs7Rk0NEhhXUdCbXU6xpmK1WPC4biXQ2fxPQ5spCilaVMzw8hsfnJRGNkxiPzVIRWDNtpqdf+epjPHUgSIHLTiqjoqqzHwTLy/2GQPi3//6nDA1E8o/HY6n83+eGxzk3PA7AD144ZQiEY2nj62fULIPhKIPhaH7ZQDjKyeEYv/exO6kvmew1/ofvHeDkwBhWi5lkWsVpt/Ku2+rZfsMq7HJAvq5M/Fanngg5rOZc5Kvn/isrtLPK75AAeA66ruevMKWzGiOxNCPxDLquc8uqyf2A2WTihf7R/AgBU1nMJso9DmoDbiq8TskVXcayms4rZ8c4dHaMp46OcPC08UbGCceGYozE0hRPmf2tOuBG03RODoySzWqEzir85IUTmE0mhpQ4BS47996+jrdtrZHOiQVKZ7J854lDjCfSJFIquq7z2qkRkmmVTFYjnc5is1nYvLaE3R+9HZdj8r6Gj3zp33nsuRDJtHrRbfz+ztuu9NtYcss+EA6FQnR0dFBfXw+Az+ejra1tiWs1N0NqhGVpP167xUxxgWPG8l+9vYZfvb0GyPWAPRMa4fxYGk3XyWQ1PA4rTqvZMDNeMpPlwzvWob9lHbfW+Hnl7BgvnlYYjsToHxhlaGiUaGQUp9NhuJnl6JkIT/eGAIglZl5qnmp9dbHh8dqasslA+EJwMpvTQ8aAvLqiEE+giHQiha5pmMxmspkMWTU3+5fZYkbLahSXFFLknNwx6LrOn3z7GWLRhOH1vvbwc1gtZhpvqOS+uzZQ4LTz6/duMZT5xn8c5PlX+7FazFjMZmLJDFWlXiqKPQT7I6QyKrfUl/Pxd9xk2Bk9+uRrPPrk65gv7PgTaZV1q/1ExhPYrRaqSgsZVGL8bst21kyZdlvXdf7zF8dYXxWgzF+Aw2bBabcyPBrn1GAukN+8tgSb1RjApdIqfUfPs7q0kDWlXkwmE6OxFFazCZfDxivHhxgIR1FiKW7dWMnaSl9+3cFIjMeeC3L45DBHzoQJeJxEoimqSr3Ur/KxpryIZFplfVWAbRsrWY6ymk4inWUsoXI6nKTUa6eubDJ1yGQy4XfbcNrMrPI7LisnNZvVeDE4yFgsxfBYHLvVwrrVfm6sKbliB/rxeIpDJ4Yp9xdQU16EeZb0rN7Xz/HDXxxjZDRO9YWhF90OG/5CF2OxFCcGRnE5bJT5C3j/neup9OU+H03T+OK/PUfo3CiJVAar1UKB28666mLKSgrRgGgsRUbN0rCufMZ2nVYzsXTuN+hz2agqcrLW78brvDo3HWbULP1D45w4P0r/8DinBkZJpFR+r3U7gSn3Q2Sz2mXdXKxmNSzm63PsW13X2fWvBy9axu+28Y5NZTinnNBksxp///1evvztpxmLz30c+Ifv9TL+2OexTjn2/Om3n+LRJ1/H7bBx99Zqbq4to8jjyOXwD40zMpZgdYmXbTdUcnNd2ZyvfS3SNJ0zw+Psf/Usz73aT3NjLc231uWfN5lg19d+NO/rvBIa5IFPvcWwLBpPzxsE+zwOPne/BMJLKhQK0djYyPHjx/H5fADs3r2bBx98kPb29qWt3Bym9gjbr4EcKKfNwts3zr/z8LrstE8ZweLtG0uB3PtNqRpHh2I8dXQYh82C2Tz5vl86N0ZpdQXKQBhN0zBbzNidDmwOO1a7jdIyHwUuO6PRBD6P8ca7D7/9RtImK7VVAapKvQyOJgjHc2e65YVO4sk0RR4Hb64zBtDv316L/gfv5cRInExWx2YxMZ5UGUtkSGeyFLhsDI8mKPHYDT0Wr54cmREET1CzGs8d6ue5Q/3Y7TZub6xl85Se746uA5zpH5l13alKy/3ct31t/vG/P3ec7/78tXnXO5+Ef/39pvzjsXia1i88aihjMZtm9Lh97N1b+PKndlBxYQpaNavxrs9/h3Qmi8/rxGa1MBTJnUiYzSbD8H8feW8j3/idt+e/z6//4CB/+a9Pz1vXmzdV86M/+xDFF77PVFrlzs/8M3ablZtrS9hYXcyWdeVsWVdOVtMpcNowm0047bPvjnRd5+iZMJqms7G6eEaAoWY1sho4bMbf22g8Q1rNtc9YKks8nSWZMV4tGBxLU1HkwD0lhWhjZcG873E2Q0qc3tfP8W9PHOLZw2cZiMRITTvQuF12Dn57F2umTAn8D9/rRdN1GjdW0rC+ArPZhJrVODM4xn/84hgvHD1PZDzJo3/6IaxTTmw6f9DHC0fPc3YkxgtHz2MxmxlWYvk2YLdZ8LjsfOr9jXz5V+7Mr/fcq2fp+L/PzPt+zGYTFatL+MAW94XHZn7w5Ou8FhqYd92v7fkA96wvzX9Xn/n643zrRy/m21epv4B4MtdzvHltKX6vEzWrcdfNVXzu/jcbrr5omo7JxCUHlt/6rxfpO3KeWDJN8KzC86+enVHGYrXw2y3bDcve8rv/Sv/QOJtrS7FZzAyNxnFYLXjddupX+7GYTQxEYvyPD23n1o0V+fX++Bs/46+79qNmNZwOG7quU1jg4JZ15dRW+Chy20mpWTasKeZT774F6yLfQzKaSNPz8jki0RRel52bagK47RYCBXa8Tmv+ZPtizo8m2dfbz2vno0TiaT66fQ333jL5HuPJDFosSkozkYjGsWVSFJihzOeiusyLv8BB6MwAP378FJ9tWpdfz2Ix89O+kxcNgidks5ohf/j4uVFeO5Xbt/YdPT/nep/54Da++pv3TL6XcJSPfPF7ZDUNm9WC22FldamXQKGLyFiSkfEEqqpx1y1rZvR6/tFDP+Xk+VHsNgvnR2Ik0yolPje+Agfh8QS9r5/H53Hwh798Jx9++6b8euGxBA9860mCZyPEkyrJtIqa1dB1nS3rKyjzu6kIePilO9ZTO6WTofMHffx4f4iaCh9HTo3gctpQxpO8cnwQJTp5JfS1kyOGQNhmzXWAzBfQnjg/yolziqFjY3WplxuqiwkUuqgs9lDuL0DTdWxWM4OROBWBAho2VKyIEaeWdSDc0dFBW1tbPggG2LNnD36//5oIhK0r4BKfyWTCabNw86pCbl41cw74D26rZk3pvTx2aJCsruNxWFnlc7K6yElFoZN1ZR6sZhMpVTP0QAP8xtvWs+ttG7Bc4gHDbbfw0VvXzFtOu3BZd4KrwMmb39rAkBIjlUijqirpRApN04iOKKiZ3M5GY+bQeMnUxXdEE/779UFDIKxm5+jmnuYXL51EnXKAOHlemVFmtsvOjz59lPvftSUfCBe47KxeXcLxEwMo48bZC7Vp66edTpSkmp/CdjBy8bzyCYOjCbQp3fdZTefQ8SEAXjhybs71XA4bT//9J9lUnRtLVNd1vv7dA/z5vzxNdMoB1GG3UhHwYLdZSKZVdEzUrfLzwz//EPYLgWKwP8JffreX0kAha1f5CY/GiSbSlPk9WCwmkimVUH+YuxvWkl5VgJvcerFEmv/1f57k9NAYr58Ks3FNgGRGpajAwcY1xRQXurh7SzU2q4W6Sl/+IPHTF07ynvbvzPvZ6FYbr5wdzwfCuq7zxX9+mtFp34XJhGGkCrPVwnf6+vnl7ZMzS36r+zAvvtY/57bSmSzhTIJHD5zhSx/X84HQJ955M+2dP81fIZmLo8CFyWzchw2MjM/7HgH2v3yG33r7xvzj1aVeQ/uaOPkC2P/aZIB65PwY7R+9Pf+498h53vG5/0c8mcFsMuF0WHE7bZT53Jw4P0o6k6W4yM3W9eXs+9KH8sGlpul8/h9/Mu9VqAJfIfFpJ0fnwjEGwlEGpqRSTVZ28k97ebkhEC5w2lEv5FgmU7mUtKG0yhP7Q4aX8Bb7WLO2Ij9xRCyR5uN//kMi8QzrV/u578513FBdzOoSL/1DYwwocUwmE2arleryQsqnXHH7lY7/4tnXzhMejRGPJdG1yfdiddiw2e04XE5q6it59kvvzT/32vlx/rDrJVIapFSdEo8dE3AqnCA2FiUVz7XHweExmm4szacGvXx8iJeffeWinynA5rUlxs90JMrj+0PYbRZuWFNMic/F+qpizGYTN9eW4nRYGYzEODcSnXHCs9DznztvqjI8fjk4yLOH5/59TIgm0jMC4Z/2neTgsYuf8A1EYjNSpvqOnOeh/zg4a/lDJ4bzf5tNJj7zwW35x7fUl/F7f9M9b11/dvAkY7EUhVOu9O7+6O1UFnvwuOykM1l0XcfjtrO2wkdxkYvIeJKnXzqNe9qVl3/83Hvm3d5KsawD4UceeYSOjg7DsomguKenh6amplnWWlpTD17TA7uVyGQysX1tgO1rLz5QumOWkwaz+cqeSEzvIakt9fDEHzURS2dJZrJkNI1T4QTHBqMcOBnhmZf7iY4ncLtsrJo2ocLdb7mJ0GCUdCZLKpUGTKiajprJ5RljMhEdjzOYMAYf73/rZoatbrJZjaymE1ZixMZiWGxW4qNR3N4CinwFOGxmwrE0ZRcOgglVp6gsQCaVAXRMmFAzKhabFYfbQTaTJZNKk4onefZgiOZNk5eqt968lqGxJMnxGLoODrcTXdfJqlnsTjvuQg868Ka6snwQDHDnjZX89EgNDpeTggIHiUQam81CVodkPEkmlcZsMVNW7MU75WYnbUoe6cUkUhmOjSTYdCHWM5lMPPJMyBAEQ66HefqJgKU4QDSVJTARCJ9V+OYPey+6PYBYOsX7pwSXo7EUf/+9yfWOnJ67l//Fb7exYVUup71xQ/mM92ixWnAXebA5HNhdDtRUBrvLQZV/MpB57dTIjCAYmDFcm9Vmo2DaVMIFUw5sZrMZs8WMxWajoMiDmlFJxhJo2SwFThtqVsd+YThHt9NGw/YbGRpPk1VV1Iyau8nXlHsdk9l8YTZLB2v8xiEUd753G4+9dA6zxUxWzZJOpkjFEmRVFS2rYbFasNrtBMPJfP4wgK/Ig9VuQ01nsNps6LqGxWZFy2r5EW4AbtqyHsuU3/3gaJz4hfscNF0nnswQT2YYViZPygbCUX5x3E4qk8V64TN69eTwrEGws8CFw+3C7nLg9LgpChSiTJmxTtd1Q6/7xawt9xoe31hTjNvrBpOZTDoNOvnPZSqzxczNqyc7DSwWM48/H0TTdJ596ST/8qODs26vwOflG3/8AT6wZVV+2YFXz3C6PzJreTWVQU1lSIzHuHF9heG57/3kFR7/fu7qjs1hx+Z0YDabSCdTpBOTPZCJ8Uq6Dw/yS2/KpToVzZJqNxtN1w3ff1GBg5e/9WlWl3gNE0MtxDd338veP3gPwbMRXj05wovHBkirWdwOG6U+N0UeB8OjCXa8qdqw3isnhhb0+sfPKTOWLaQX1GI2sa7KeFx7KTQ4R2mjb/3oRX77vsb859O4oZKGDRX0HZnZ431Pw1q2bqhgQ1WAmooiw+8e4A8/dsdFt7W6xMtNtaULqtdKtWwDYUVRUBSFurq6Gc/5fD76+vpmDYRTqRSp1OQPeXx8YT0Yi+VyZ5YTS8tsMuF1WPOB3KpCF29eG+CXt1cTf/9NpLMaZhOGu9oB/mnXHeg6pFQtNwmArhPPqJh08DhtJDNZTkeSrPEbJwPYeVs1H9y2BrPZRFbTiKayxDNZ0HX6RxOsLnJR5Mrt+KYGl2+qK+V//967iMQzJNJZ0lmNsaSK12Glyu9kNKEyHE0TS2f42N3G39Bn3/cmylcVoyRyl6ZXFblQNY1kRqPEY2fLmiI0Xee2ar9hvU+8YzNbN1exyuekyGkjreZ6qONplXOjKZKZLJoObrvZcGJT4LTx6V9/F6eHo5w8pzBwegA1o5JJpjBbreialg/ETikpwzb1dBqL1YLd7URTNUwmyKq5ID//nVnMvLWxlsCUNJfUPL2dE374zDH+7rfvyfe0JxbYs1+xugSvZ/K7LCxwsn79aoajKexOBxtvWENdRSHryzxUFDko8zoYHE8RjmUMaRF1q3zcfNtmBgYipOJJkhdGczGZzTjcTuxOBy5vARvryynzGlOHPvKeraSKAvi9DlaVeMlqUOyxs3VNEYl0lv7RBOFohvqyAqZeVDGZTPzkC+/BBERTKllNZyypYjGbsJpNOG1mspqOEs9QNS0Q/vqnbs9feRiJpTk/miQ0HCeWUvP3FwQK7JRMS3O6a2sNbZ9s5oySpL7ETVbT8RfYSWU0Dp+JkEhniadVSkuNN9q6rGYsVgsW20TbN5FOTJ44mK0WzCYTAb/HcKJQ4LKxan0NDqed1aVeKoq9lPvcbKwspLLISU2xixsrcjnyhhFCTCb+7U938uzxMMf6I0TGk0TTKslUliKPg3MjUcwmEyaziRun3RR8346NFFfk0rTCsdwJ6kg0xeunI5wPRxkZS2I2waoSL6uKJtvO4RPDM67GzCY+GmVozHjSVBHwcrw/gslkwmazsLrCT4W/gDODo4woMeIXTga2T8vZrq2YrHsmlTb8nqZq3hDIB8GQC2h33LKGVSVeKos9vHVLNeUBDxaziWB/hLSaZd3qADfWGFOY3E4bdav8s21iQSwWMxvWFLNhTTHvv2v2Saam+8x92/jEO2/BabeSVrPoOgTPRoiMJXA5bJQHCrBZzJhmueK474sfJJ3J5nv4/V4n8VSG0WiKTFajrtJHYYFjxsn9u2+rZ91qP29aV07A6+TscBS/14nHZefx/SHGYylsVguBQidZTc/nQtusZh76/Ht4KTREUYGDmvJC3A4b1XPk+YvFZdLn66ZZIn19fTQ2NtLd3T0j4K2vr6elpWVGbzHAAw88wBe/+MUZy0+fPk1VVdWM5Yut6qOdjAwpAJzs+h3KilwXX0GIFULXdeJplWeORwgNxchkNeLpLLF0llhKJZ7OsmN9MR/ZNpnWcmJwnC89fpRqv4toSkXTYTypEr5wQBqNpij0OPmNt9by3s2TvV6HTkdo/aufEx+Nkk7lgulkNI7d5UTTNLKZDJlUhuLV5fzFp+6kpXE1AMm0ytv+vBvMZgJ+D9FoEqvFTCyWRBlLEFXGSIxFKVlTyVd/9Q7ed8tkkPBsKMzxkRj1pR621fgWlJMJEE1mePZEhCODUY4O5C4Nu2wW1ha7WVvsZse64llHrZht1Itrma7rhOMZQ94+wNefOIaa1fMpUi+cCBM6G6Gm0s+GikIsZhNlXjttb6nNr6PpOpF4Bq/DuuxHoUilVZ4LhfnFkQEeey7I2aExwpFoLsfY46LQ4ySeSGMxw//85Fv42J2TJ7avngozMJ7mjg2ls45qk0qrnBocY3WJ13Bp/NDxIX73b37MWCzF66fDpDOTJ46b1pZwU20pxUVuNtWUzLgxWIgr5cyZM6xZs+aqxWsTrtlAuKmpic7OzhnrTe8R7u/vZ9OmTVftg337H/87Z84r6LpO3999DK9rYZeShBALp+s6mp4bSMRqNhkuw044o8Q5OhhjOJrGbbeQyWokMlnGkyqxdBaXzcIddQE2VxYa8tATmSxmkwm7xURWB4sJMppOPKXy3IkIh8+NE0urvHV9CXetK0GIxTYx+tBCT6Yua1uaTlrNklGzWMzmGbmkQlwtSxUIL9vUiKk3yE0XDofnfM7hcOBwTAafY2Nji1mtef3kz+67qtsTYiUymUxYpl3un67K56bK556xfD5TJ3CYmCXdbjFhd9t556Zy3rlp5tBgQiymqxEA57d1YcSWuUZtEeJ6t2yvGQUCuSR0RVFmPKcoykUDZSGEEEIIIeazbANhn8+Hz+ebs/e3ubn5KtdICCGEEEJcT5b1tZCdO3cSDAYNy0Kh3JiMy3HoNCGEEEIIcXX09PTQ3d2NoiiEQiFaW1svefbhZR0I7969m+bmZsPoEJ2dnbPeJCeEEEIIIVaGnp4e+vr68jGioig0NjbS29t7SXHish01YkJfXx8PP/wwt956a743+FJmlVuquxCFEEIIIcTCXGq81trayr59+wzL9u7dy65duwgGg7POQzGbZd0jDNDQ0EBDQ8NSV0MIIYQQQiwTXV1d7N6925A1sG1bburqnp6eBadILPtAWAghhBBCrAzj4+OGoW+nD4s7oaWlhfr6+svengTCQgghhBBiWdi0aZPh8Re+8AUeeOCBGeWmp0UAHDhwALi0ARUkEBZCCCGEEMvC4cOHWb16df7xbL3Bc+no6KCjo2PB+cEggbAQQgghhFgmvF4vhYWFl7xea2srTU1NlzSgAqyAQFjTNADOnTu3xDURQgghhBCzmYjTJuK2S7F3714CgcAbGl73ug+EBwYGANi+ffsS10QIIYQQQlzMwMAA1dXVCy7f1dWFoiiGIFhRFHw+34LWX/bjCF8uVVV54YUXKC8vx2y+OjNKj4+Ps2nTJg4fPozX670q2xTXFmkjYiGknYiFkHYi5nMttBFN0xgYGGDr1q1YrQvrp+3r6+PAgQOGodIURaGnp4eWlpYFvcZ1HwgvhbGxMYqKihgdHX1DeS7i+idtRCyEtBOxENJOxHyuxzYSCoXYvXs3999/v2F5d3c3u3btWvAcFNd9aoQQQgghhLi+NDY2oigKXV1dM567lFxhCYSFEEIIIcQ1JRKJLMrrXJ2k2RXG4XDwhS984ZLGvhMri7QRsRDSTsRCSDsR85E2MjfJERZCCCGEECuS9AgLIYQQQogVSQJhIYQQQgixIkkgLIQQQgghViQJhIUQQgghxIokw6ctolAoREdHB/X19QD4fD7DbCfi+rJ3716CwSAdHR0znltIW1isMmL56unpobu7G0VRCIVCtLa2XrF2IG3l2tXT00NfXx8AwWCQ+vp62tvbDWWknYipmpub6e7uNiyTNvIG6WJRBINB3efz6ZFIJL+svb1d7+joWLpKiUUXDAb1trY2va2tTff5fHp7e/usZeZrC4tVRixf3d3dhu8qEonodXV1eltbW36ZtBXR29ur79u3z7BM2om4mI6ODn16+CZt5I2TQHiRtLW1zQiKIpHIjMYqrh8NDQ2zBsILaQuLVUYsXy0tLTOWdXZ26oAeDAZ1XZe2InLfXV1d3YxlV6INSDu59gWDQb2lpWXGdyZt5I2THOFF8sgjj+QvI0zw+XxA7rKXWDkW0hYWq4xYvrq6uti9e7dh2bZt24DFbwfSVq5dzc3NNDU1XbSMtBMxoauri/vvv3/Gcmkjb5wEwotAURQURaGurm7Gcz6fL5/7Ja5/C2kLi1VGLG8tLS0zDihTSVsRkGsnnZ2dhmWPPPJI/t4DaSdiQldXFy0tLTOWSxu5PHKz3CIIhUJzPhcIBBgZGbmKtRFLaSFtYbHKiOVt3759M5YdOHAAgKamJmkrwqCrq4v9+/fT19fHvn378r3E0k4E5ILdcDhMXV3djIBU2sjlkR7hq0BRlKWuglgmFtIWFquMWH46Ojro6OiYtcdlOmkrK0tLSwsdHR3s2rWL3bt3XzQomUraycqwd+/eNzxyg7SRi5NAeBFM5M/MJhwOX72KiCW3kLawWGXEtaW1tZWmpqb8sFjSVsRsWlpaaGpqorGxEUVRpJ0Ienp6LppHLm3k8kggvAgCgQAw+9nSfDsycX1ZSFtYrDLi2rF3714CgYAhF1TaiphLc3MziqLk2w1IO1nJ+vr6aGhomPN5aSOXR3KEF4HP58Pn8815xtTc3HyVaySWykLawmKVEdeGrq4uFEUxBMETBxVpK8Lv97Nnzx7DBBoTAUkwGJR2ssJNTNw0dQSaiRzh3bt3U1xcTHt7u7SRyyCB8CLZuXMnwWDQsGwix2u+oXHE9WUhbWGxyojlra+vj3A4bAhyFEWhp6eHlpYWaSsr3ETP2/Sc8YnvrrGxEZB9yko2W17w3r176enpMcxqKm3kMiz1QMbXi2AwOGNQ9Pb2dr2zs3OJaiSutOmzP01YSFtYrDJi+ZoY+H7fvn2Gf21tbXpvb2++jLSVla29vT0/wcqEpqYmvaGhIf9Y2omYaq6Z5aSNvDEmXdf1pQ7Grxd9fX08/PDD3HrrrfkzqOnzxYtrm6IofOUrX8nn7/l8Pnbu3El9fb3hu15IW1isMmJ58vv9c95lPXW3K21F7N27l97eXnw+H6FQiLq6OkNvH0g7Ebme2c7OTrq6ugiFQrS0tNDc3JzvNZY28sZIICyEEEIIIVYkGTVCCCGEEEKsSBIICyGEEEKIFUkCYSGEEEIIsSJJICyEEEIIIVYkCYSFEEIIIcSKJIGwEEIIIYRYkSQQFkIIIYQQK5IEwkIIIYQQYkWSQFgIseL19fVRX1+P3+/HZDJhMpnw+/3U19fnl9fX19Pc3ExPT88VrYuiKPltXY31hBBiJZNAWAix4jU0NBAMBnniiSfyy5544gmCwSDBYJBIJEJ3dzehUIjm5mZ27959xeryyCOPEAqF6OnpyU9vOtVcgfh86y0FRVHw+/3Lpj5CCDGddakrIIQQ14K6ujo6Oztpbm7mwQcf5P7776ehoWHRt9PW1kZvby8+n4+6uroZz7e2thKJRC55vaWyZ8+eZVUfIYSYSgJhIYRYoKkBXU9PzxUJhAE6OztnXd7X14eiKJe83lLx+Xy0t7cvdTWEEGJOkhohhBDXgFAoRGtr61JXQwghrivSIyyEEAvU19eX/7ulpSX/dygUYvfu3SiKgs/nQ1EU6urq6OjowOfzzSgXCATyyw4cOMBDDz1EQ0MDiqLQ2NhIOBxGURSCwSB1dXU8+OCDdHZ25nNt6+vrgVwPdXd395zrXUr9JvKfJ14jEomwd+9e9u/fn99uR0cHTU1N835OoVCIvr4+uru7Z3wGQgixrOhCCCF0Xdf13t5eHdABvbe31/Bcd3e37vP5dEDft2+fYTmgt7W1Gco3NTXpPp9Pj0Qi+WU+n08PBoOGcnV1dTO2NbGd6WUn6jaX2da7lPpFIpH8Ntrb2w31AnSfzzfntqfq7OzUdV3XW1pa8n8LIcRyJKkRQggxi9bWVpqbm/P/9u3bx549e4hEIobe4F27dgG53tKpJnpgJ9IZJvJ7p4/6MFuP6dQe40sx23oLrR8w40a7qTnQEz3J840A0dXVle817unpkRvlhBDLmqRGCCHELDo7O+dNA+jr6yMUCuHz+WYEsxMB4ETgOxFU7tq1i127dtHU1ERDQwN79uy5YqkDl1K/6aaPRxwIBFAU5aI368FkysjE6y4klUIIIZaK9AgLIcQbdLHe0am9sxPlent78wFxT08PDz74ILW1tVdsnN1Lrd9cz78RnZ2d7Ny587JeQwghrjQJhIUQ4g2a6FWdrZc0HA7PKFdXV0dvb29+go6WlhYURZmRtrBQe/fuvWiwe6n1W0xdXV35tAwhhFiuJBAWQog3qKGhIZ9yMD3YnBhhYmoP8EQ+rs/no6mpiX379tHU1HTJPcIT2+ru7l60+i2mrq4ufD4fDQ0N+dnuhBBiOZJAWAghLsNDDz0EwKc//WnD8q985Sv4fD727duXX9bT00NXV9eM11jo+MATQetE4BwKhebtzb2U+i2WUChkuGFO8oSFEMuVBMJCiBWvr6+P+vp6Q0C6a9cuGhsb5+3NbGlpIRgMAtDY2EhzczONjY1s27aN48ePGwLVpqYm9u/fT2trK7t27cqPSNHW1gbkAsj6+vp8oNvc3GzY/kQP8j333ENzczN79uyZd72F1i8UCtHY2Jh/jdbWVh588ME5l8/3mQQCAcMIEkIIsRyZdF3Xl7oSQgghhBBCXG3SIyyEEEIIIVYkCYSFEEIIIcSKJIGwEEIIIYRYkSQQFkIIIYQQK5IEwkIIIYQQYkWSQFgIIYQQQqxIEggLIYQQQogVSQJhIYQQQgixIkkgLIQQQgghViQJhIUQQgghxIokgbAQQgghhFiRJBAWQgghhBAr0v8HGBZ6OYXEHnAAAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 800x400 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax1 = plt.subplots(figsize=(8, 4))\n",
    "assert isinstance(ax1, plt.Axes)\n",
    "ax1.set_xlabel(r'$\\textbf{Position}\\  i$', fontweight='bold')\n",
    "ax1.set_ylabel(r'\\textbf{\\underline{Entropy}} $\\bar{\\mathcal{H}}_i$', fontweight='bold')\n",
    "ax1.tick_params(axis='y')\n",
    "# plt.vlines(2400, 0, 8, color=plt.cm.Paired(0), linestyle=\"dotted\", linewidth=2)\n",
    "# print(sns.color_palette(\"Blues\", 4, as_cmap=True))\n",
    "# plt.vlines(2150, 0, 8, color=sns.color_palette(\"Blues\", 4, as_cmap=True)[:1], linestyle=\"dotted\", linewidth=2)\n",
    "\n",
    "ax2 = ax1.twinx() # create a second set of axes that shares the x-axis\n",
    "ax2.set_ylabel(' ')\n",
    "ax2.tick_params(axis='y')\n",
    "\n",
    "# x = np.arange(0, max_len)\n",
    "# y = np.log2(x + 1)\n",
    "# ax1.plot(x, y, color=\"black\", linestyle=\"dashed\")\n",
    " \n",
    "hue_order = [ r'\\textbf{NoPE} $\\lambda=\\frac{0.9}{\\sqrt{d}}$',\n",
    "    r'\\textbf{NoPE} $\\lambda=\\frac{1.0}{\\sqrt{d}}$',\n",
    "    r'\\textbf{NoPE} $\\lambda=\\frac{1.1}{\\sqrt{d}}$',\n",
    "    r'\\textbf{NoPE} $\\lambda=\\frac{1.2}{\\sqrt{d}}$',]\n",
    "\n",
    "sns.lineplot(df, ax=ax1, x=\"pos\", y=\"ent\", hue=\"model\", hue_order=hue_order, palette=sns.color_palette(\"Blues\", 3)[:1]+sns.color_palette(\"Paired\", 1)[:1]+sns.color_palette(\"Blues\", 5)[-2:-1]+sns.color_palette(\"Blues\", 12)[-1:], lw=2)\n",
    "sns.lineplot(df, ax=ax2, x=\"pos\", y=\"loss\", hue=\"model\", hue_order=hue_order, palette=sns.color_palette(\"Blues\", 3)[:1]+sns.color_palette(\"Paired\", 1)[:1]+sns.color_palette(\"Blues\", 5)[-2:-1]+sns.color_palette(\"Blues\", 12)[-1:], linestyle=\"dashed\", legend=False, lw=2)\n",
    "\n",
    "ax1.legend(loc=\"upper left\")\n",
    "# ax1.legend(loc=\"upper left\", bbox_to_anchor=(0, -0.1), ncol=4)\n",
    "# fig.tight_layout()  # to ensure that the right y-label is not slightly clipped 1 4 7 10"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig(os.path.join(\"logs\", \"fig_vis_uni_scale_entro_nope.pdf\"),bbox_inches='tight', pad_inches=0.0, dpi=1000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "pt2",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> code/fig_vis_uni_scale_entro_rope.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import re\n",
    "import warnings\n",
    "from pathlib import Path\n",
    "\n",
    "warnings.filterwarnings(\"ignore\")\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "plt.rcParams['text.usetex'] = True\n",
    "plt.rc('text.latex', preamble=r'\\usepackage{ulem}')\n",
    "matplotlib.rcParams.update({'font.size': 14})\n",
    "plt.rc('font', family='Times New Roman')\n",
    "\n",
    "\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "sns.set_style(rc={'text.usetex' : True})\n",
    "\n",
    "max_len = None"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [],
   "source": [
    "# os.chdir('..')\n",
    "os.chdir(os.path.expanduser(\"~/clm\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [],
   "source": [
    "# fig_vis_entro\n",
    "# exps: list[str] = [\n",
    "#     \"NoPE50k(4k)\",\n",
    "#     \"NoPE50k_s1.2(4k)\",\n",
    "#     \"RoPE50k(4k)\",\n",
    "#     \"RoPE50k_NTK2(4k)\",\n",
    "# ]\n",
    "# loss_lines: dict[str, Path] = {\n",
    "#     \"NoPE50k(4k)\": Path(\"ckpts_arxiv/gs/tnl2_50k_eval_gs_16k/runs/1.00_Feb14_21-11-02\"),\n",
    "#     \"NoPE50k_s1.2(4k)\": Path(\"ckpts_arxiv/gs/tnl2_50k_eval_gs_16k/runs/1.20_Feb14_21-16-15\"),\n",
    "#     \"RoPE50k(4k)\": Path(\"ckpts_arxiv/llama_eval_pos/runs/RoPE50k(4k)|Feb15_14-22-49\"),\n",
    "#     \"RoPE50k_NTK2(4k)\": Path(\"ckpts_arxiv/llama_eval_pos/runs/RoPE50k_NTK2(4k)|Feb15_14-25-40\"),\n",
    "# }\n",
    "# name_map: dict[str, str] = {\n",
    "#     \"NoPE50k(4k)\": 'NoPE',\n",
    "#     \"NoPE50k_s1.2(4k)\" : r'NoPE $\\lambda=\\frac{1.2}{\\sqrt{d}}$',\n",
    "#     \"RoPE50k(4k)\": 'RoPE',\n",
    "#     \"RoPE50k_NTK2(4k)\": 'RoPE NTK',\n",
    "# }"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [],
   "source": [
    "# fig_vis_uni_scale_entro_nope\n",
    "# exps: list[str] = [\n",
    "#     \"NoPE50k_s0.9(4k)\",\n",
    "#     \"NoPE50k(4k)\",\n",
    "#     \"NoPE50k_s1.1(4k)\",\n",
    "#     \"NoPE50k_s1.2(4k)\",\n",
    "# ]\n",
    "# loss_lines: dict[str, Path] = {\n",
    "#     \"NoPE50k_s0.9(4k)\": Path(\"ckpts_arxiv/gs/tnl2_50k_eval_gs_16k/runs/0.90_Feb14_20-35-30\"),\n",
    "#     \"NoPE50k(4k)\": Path(\"ckpts_arxiv/gs/tnl2_50k_eval_gs_16k/runs/1.00_Feb14_21-11-02\"),\n",
    "#     \"NoPE50k_s1.1(4k)\": Path(\"ckpts_arxiv/gs/tnl2_50k_eval_gs_16k/runs/1.10_Feb14_21-38-01\"),\n",
    "#     \"NoPE50k_s1.2(4k)\": Path(\"ckpts_arxiv/gs/tnl2_50k_eval_gs_16k/runs/1.20_Feb14_21-16-15\"),\n",
    "# }\n",
    "# name_map: dict[str, str] = {\n",
    "#     \"NoPE50k_s0.9(4k)\" : r'NoPE $\\lambda=\\frac{0.9}{\\sqrt{d}}$',\n",
    "#     \"NoPE50k(4k)\" : r'NoPE $\\lambda=\\frac{1.0}{\\sqrt{d}}$',\n",
    "#     \"NoPE50k_s1.1(4k)\" : r'NoPE $\\lambda=\\frac{1.1}{\\sqrt{d}}$',\n",
    "#     \"NoPE50k_s1.2(4k)\" : r'NoPE $\\lambda=\\frac{1.2}{\\sqrt{d}}$',\n",
    "# }"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [],
   "source": [
    "# fig_vis_uni_scale_entro_rope\n",
    "exps: list[str] = [\n",
    "    \"RoPE50k_s0.8(4k)\",\n",
    "    \"RoPE50k(4k)\",\n",
    "    \"RoPE50k_s1.2(4k)\",\n",
    "    \"RoPE50k_s1.4(4k)\",\n",
    "]\n",
    "loss_lines: dict[str, Path] = {\n",
    "    \"RoPE50k_s0.8(4k)\": Path(\"ckpts_arxiv/llama_eval_pos/runs/RoPE50k_s0.8(4k)|Feb15_17-00-09\"),\n",
    "    \"RoPE50k(4k)\": Path(\"ckpts_arxiv/llama_eval_pos/runs/RoPE50k(4k)|Feb15_14-22-49\"),\n",
    "    \"RoPE50k_s1.2(4k)\": Path(\"ckpts_arxiv/llama_eval_pos/runs/RoPE50k_s1.2(4k)|Feb15_17-01-59\"),\n",
    "    \"RoPE50k_s1.4(4k)\": Path(\"ckpts_arxiv/llama_eval_pos/runs/RoPE50k_s1.4(4k)|Feb15_17-03-45\"),\n",
    "}\n",
    "\n",
    "name_map: dict[str, str] = {\n",
    "    \"RoPE50k_s0.8(4k)\" : r'\\textbf{RoPE} $\\lambda=\\frac{0.8}{\\sqrt{d}}$',\n",
    "    \"RoPE50k(4k)\" : r'\\textbf{RoPE} $\\lambda=\\frac{1.0}{\\sqrt{d}}$',\n",
    "    \"RoPE50k_s1.2(4k)\" : r'\\textbf{RoPE} $\\lambda=\\frac{1.2}{\\sqrt{d}}$',\n",
    "    \"RoPE50k_s1.4(4k)\" : r'\\textbf{RoPE} $\\lambda=\\frac{1.4}{\\sqrt{d}}$',\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [],
   "source": [
    "# fig_vis_head_vs_uni_scale\n",
    "# exps: list[str] = [\n",
    "#     \"NoPE50k_s1.6(8k)\",\n",
    "#     \"NoPE50k_HS8k(8k)\",\n",
    "# ]\n",
    "# loss_lines: dict[str, Path] = {\n",
    "#     \"NoPE50k_s1.6(8k)\": Path(\"ckpts_arxiv/gs/tnl2_50k_eval_gs_16k/runs/1.60_Feb14_21-31-31\"),\n",
    "#     \"NoPE50k_HS8k(8k)\": Path(\"ckpts_arxiv/llama_eval_pos/runs/NoPE50k_HS8k(8k)|Feb15_16-57-47\"),\n",
    "# }\n",
    "# max_len = 8192"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'RoPE50k(4k)': PosixPath('ckpts_arxiv/llama_eval_entropy/runs/RoPE50k(4k)|Feb14_22-53-37'), 'RoPE50k_s0.8(4k)': PosixPath('ckpts_arxiv/llama_eval_entropy/runs/RoPE50k_s0.8(4k)|Feb15_17-00-15'), 'RoPE50k_s1.2(4k)': PosixPath('ckpts_arxiv/llama_eval_entropy/runs/RoPE50k_s1.2(4k)|Feb15_17-02-58'), 'RoPE50k_s1.4(4k)': PosixPath('ckpts_arxiv/llama_eval_entropy/runs/RoPE50k_s1.4(4k)|Feb15_17-05-25')}\n"
     ]
    }
   ],
   "source": [
    "ent_root = Path(\"ckpts_arxiv/llama_eval_entropy/runs/\")\n",
    "if not ent_root.exists():\n",
    "    raise Exception(\"Path does not exist: {}\".format(ent_root))\n",
    "# get all folders in root_folder\n",
    "folders = ent_root.iterdir()\n",
    "\n",
    "\n",
    "# filter using exps\n",
    "def filter_name(p: Path):\n",
    "    return any(p.name.startswith(f\"{exp}|\") for exp in exps)\n",
    "\n",
    "\n",
    "folders = sorted([f for f in folders if filter_name(f)])\n",
    "pattern = re.compile(r\"^([^|]+).*\")\n",
    "ent_lines: dict[str, Path] = {pattern.match(path.name).group(1): path for path in folders}\n",
    "print(ent_lines)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [],
   "source": [
    "def moving_average(data: np.ndarray, w: int):\n",
    "    assert w % 2 == 0\n",
    "    # Initialize an empty array for the moving averages\n",
    "    moving_avg = np.zeros_like(data, dtype=float)\n",
    "    # Calculate the moving average with a window size that adjusts at the borders\n",
    "    for i in range(len(data)):\n",
    "        # Determine the window size\n",
    "        start = max(0, i - (w // 2))\n",
    "        end = min(len(data), i + (w // 2) + 1)\n",
    "        window_size = end - start\n",
    "        moving_avg[i] = np.sum(data[start:end]) / window_size  # Calculate the average\n",
    "    return moving_avg\n",
    "\n",
    "\n",
    "def load_arr(path: Path, seq_len_max: int, ent: bool = False):\n",
    "    if not os.path.isfile(path):\n",
    "        print(f\"{str(path)} not exists\")\n",
    "        return [0] * seq_len_max\n",
    "    arr: np.ndarray = np.load(path).astype(np.float32)\n",
    "    if ent:\n",
    "        arr = arr.mean(axis=(0, 1))\n",
    "    seq_len = min(arr.shape[0], seq_len_max)\n",
    "    arr = arr[:seq_len]\n",
    "    if not ent:\n",
    "        arr = moving_average(arr, 100)\n",
    "    return arr"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "                                              model       ent      loss   pos\n",
      "0      \\textbf{RoPE} $\\lambda=\\frac{1.0}{\\sqrt{d}}$  0.000000  3.120372     0\n",
      "1      \\textbf{RoPE} $\\lambda=\\frac{1.0}{\\sqrt{d}}$  0.505319  3.113169     1\n",
      "2      \\textbf{RoPE} $\\lambda=\\frac{1.0}{\\sqrt{d}}$  0.888884  3.106723     2\n",
      "3      \\textbf{RoPE} $\\lambda=\\frac{1.0}{\\sqrt{d}}$  1.162743  3.099674     3\n",
      "4      \\textbf{RoPE} $\\lambda=\\frac{1.0}{\\sqrt{d}}$  1.365363  3.093828     4\n",
      "...                                             ...       ...       ...   ...\n",
      "16379  \\textbf{RoPE} $\\lambda=\\frac{1.4}{\\sqrt{d}}$  6.714792  7.341544  4091\n",
      "16380  \\textbf{RoPE} $\\lambda=\\frac{1.4}{\\sqrt{d}}$  6.726619  7.340413  4092\n",
      "16381  \\textbf{RoPE} $\\lambda=\\frac{1.4}{\\sqrt{d}}$  6.720312  7.341091  4093\n",
      "16382  \\textbf{RoPE} $\\lambda=\\frac{1.4}{\\sqrt{d}}$  6.720999  7.338507  4094\n",
      "16383  \\textbf{RoPE} $\\lambda=\\frac{1.4}{\\sqrt{d}}$  6.729951  7.338136  4095\n",
      "\n",
      "[16384 rows x 4 columns]\n"
     ]
    }
   ],
   "source": [
    "if max_len is None:\n",
    "    max_len = 4096\n",
    "data = []\n",
    "for name, ent_path in ent_lines.items():\n",
    "    ent = load_arr(ent_path / \"entropy.npy\", seq_len_max=max_len, ent=True)\n",
    "    loss = load_arr(loss_lines[name] / \"loss.npy\", seq_len_max=max_len)\n",
    "    for i in range(max_len):\n",
    "        data.append({\"model\": name_map[name], \"ent\": ent[i], \"loss\": loss[i], \"pos\": i})\n",
    "df = pd.DataFrame(data)\n",
    "print(df)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x131765250>"
      ]
     },
     "execution_count": 43,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x400 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax1 = plt.subplots(figsize=(8, 4))\n",
    "assert isinstance(ax1, plt.Axes)\n",
    "# ax1.set_xlabel('Position')\n",
    "ax1.set_xlabel(r'$\\textbf{Position}\\  i$', fontweight='bold')\n",
    "\n",
    "ax1.set_ylabel(' ')\n",
    "ax1.tick_params(axis='y')\n",
    "# plt.vlines(2400, 0, 8, color=plt.cm.Paired(0), linestyle=\"dotted\", linewidth=2)\n",
    "\n",
    "ax2 = ax1.twinx() # create a second set of axes that shares the x-axis\n",
    "# ax2.set_ylabel('log Perplexity')\n",
    "ax2.set_ylabel(r'$\\textbf{\\dashuline{log Perplexity}}$')\n",
    "ax2.tick_params(axis='y')\n",
    "# ax2.set_ylim(2, 10)\n",
    "# x = np.arange(0, max_len)\n",
    "# y = np.log2(x + 1)\n",
    "# ax1.plot(x, y, color=\"black\", linestyle=\"dashed\")\n",
    " \n",
    "hue_order = [ r'\\textbf{RoPE} $\\lambda=\\frac{0.8}{\\sqrt{d}}$',\n",
    "    r'\\textbf{RoPE} $\\lambda=\\frac{1.0}{\\sqrt{d}}$',\n",
    "    r'\\textbf{RoPE} $\\lambda=\\frac{1.2}{\\sqrt{d}}$',\n",
    "    r'\\textbf{RoPE} $\\lambda=\\frac{1.4}{\\sqrt{d}}$',]\n",
    "\n",
    "sns.lineplot(df, ax=ax1, x=\"pos\", y=\"ent\", hue=\"model\", hue_order=hue_order, palette=sns.color_palette(\"Reds\", 3)[:1]+sns.color_palette(\"Paired\", 5)[-1:]+sns.color_palette(\"Reds\", 3)[-1:]+sns.color_palette(\"Reds\", 12)[-1:], lw=2)\n",
    "sns.lineplot(df, ax=ax2, x=\"pos\", y=\"loss\", hue=\"model\", hue_order=hue_order,  palette=sns.color_palette(\"Reds\", 3)[:1]+sns.color_palette(\"Paired\", 5)[-1:]+sns.color_palette(\"Reds\", 3)[-1:]+sns.color_palette(\"Reds\", 12)[-1:], linestyle=\"dashed\", legend=False, lw=2)\n",
    "\n",
    "ax1.legend(loc=\"upper left\")\n",
    "# ax1.legend(loc=\"upper left\", bbox_to_anchor=(0, -0.1), ncol=4)\n",
    "# fig.tight_layout()  # to ensure that the right y-label is not slightly clipped 1 4 7 10"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig(os.path.join(\"logs\", \"fig_vis_uni_scale_entro_rope.pdf\"),bbox_inches='tight', pad_inches=0.0, dpi=1000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "pt2",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> code/tab_ppl.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import json\n",
    "import os\n",
    "import re\n",
    "from pathlib import Path\n",
    "\n",
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "os.chdir('..')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{PosixPath('ckpts_arxiv/ppl/PG19/HS50k_18k_16384|Feb15_09-21-51'): 'HS50k_18k_16384', PosixPath('ckpts_arxiv/ppl/PG19/HS50k_18k_2048|Feb14_22-22-17'): 'HS50k_18k_2048', PosixPath('ckpts_arxiv/ppl/PG19/HS50k_18k_4096|Feb14_22-36-05'): 'HS50k_18k_4096', PosixPath('ckpts_arxiv/ppl/PG19/HS50k_18k_8192|Feb14_22-49-18'): 'HS50k_18k_8192', PosixPath('ckpts_arxiv/ppl/PG19/HS50k_18k_i1_16384|Feb15_10-16-13'): 'HS50k_18k_i1_16384', PosixPath('ckpts_arxiv/ppl/PG19/HS50k_18k_i1_2048|Feb15_11-38-29'): 'HS50k_18k_i1_2048', PosixPath('ckpts_arxiv/ppl/PG19/HS50k_18k_i1_4096|Feb15_11-48-21'): 'HS50k_18k_i1_4096', PosixPath('ckpts_arxiv/ppl/PG19/HS50k_18k_i1_8192|Feb15_11-53-33'): 'HS50k_18k_i1_8192', PosixPath('ckpts_arxiv/ppl/PG19/HS50k_18k_relu0_16384|Feb15_11-41-29'): 'HS50k_18k_relu0_16384', PosixPath('ckpts_arxiv/ppl/PG19/HS50k_18k_relu0_2048|Feb15_11-43-39'): 'HS50k_18k_relu0_2048', PosixPath('ckpts_arxiv/ppl/PG19/HS50k_18k_relu0_4096|Feb15_11-50-56'): 'HS50k_18k_relu0_4096', PosixPath('ckpts_arxiv/ppl/PG19/HS50k_18k_relu0_8192|Feb15_11-57-41'): 'HS50k_18k_relu0_8192', PosixPath('ckpts_arxiv/ppl/PG19/HS50k_4k_16384|Feb14_14-55-36'): 'HS50k_4k_16384', PosixPath('ckpts_arxiv/ppl/PG19/HS50k_4k_2048|Feb14_14-19-43'): 'HS50k_4k_2048', PosixPath('ckpts_arxiv/ppl/PG19/HS50k_4k_4096|Feb14_14-34-38'): 'HS50k_4k_4096', PosixPath('ckpts_arxiv/ppl/PG19/HS50k_4k_8192|Feb14_14-42-43'): 'HS50k_4k_8192', PosixPath('ckpts_arxiv/ppl/PG19/HS50k_8k_16384|Feb15_09-14-32'): 'HS50k_8k_16384', PosixPath('ckpts_arxiv/ppl/PG19/HS50k_8k_2048|Feb14_22-13-36'): 'HS50k_8k_2048', PosixPath('ckpts_arxiv/ppl/PG19/HS50k_8k_4096|Feb14_22-31-33'): 'HS50k_8k_4096', PosixPath('ckpts_arxiv/ppl/PG19/HS50k_8k_8192|Feb14_22-40-56'): 'HS50k_8k_8192', PosixPath('ckpts_arxiv/ppl/PG19/NoPE50k_2048|Feb14_18-20-00'): 'NoPE50k_2048', PosixPath('ckpts_arxiv/ppl/PG19/NoPE50k_4096|Feb14_18-25-37'): 'NoPE50k_4096', PosixPath('ckpts_arxiv/ppl/PG19/NoPE50k_s1.2_16384|Feb14_23-21-12'): 'NoPE50k_s1.2_16384', PosixPath('ckpts_arxiv/ppl/PG19/NoPE50k_s1.2_2048|Feb14_22-41-51'): 'NoPE50k_s1.2_2048', PosixPath('ckpts_arxiv/ppl/PG19/NoPE50k_s1.2_4096|Feb14_22-58-01'): 'NoPE50k_s1.2_4096', PosixPath('ckpts_arxiv/ppl/PG19/NoPE50k_s1.2_8192|Feb14_23-07-04'): 'NoPE50k_s1.2_8192', PosixPath('ckpts_arxiv/ppl/PG19/NoPE50k_s1.5_16384|Feb14_23-28-54'): 'NoPE50k_s1.5_16384', PosixPath('ckpts_arxiv/ppl/PG19/NoPE50k_s1.5_2048|Feb14_22-47-34'): 'NoPE50k_s1.5_2048', PosixPath('ckpts_arxiv/ppl/PG19/NoPE50k_s1.5_4096|Feb14_23-00-59'): 'NoPE50k_s1.5_4096', PosixPath('ckpts_arxiv/ppl/PG19/NoPE50k_s1.5_8192|Feb14_23-11-48'): 'NoPE50k_s1.5_8192', PosixPath('ckpts_arxiv/ppl/PG19/NoPE50k_s1.8_16384|Feb14_23-36-38'): 'NoPE50k_s1.8_16384', PosixPath('ckpts_arxiv/ppl/PG19/NoPE50k_s1.8_2048|Feb14_22-52-41'): 'NoPE50k_s1.8_2048', PosixPath('ckpts_arxiv/ppl/PG19/NoPE50k_s1.8_4096|Feb14_23-04-02'): 'NoPE50k_s1.8_4096', PosixPath('ckpts_arxiv/ppl/PG19/NoPE50k_s1.8_8192|Feb14_23-16-46'): 'NoPE50k_s1.8_8192', PosixPath('ckpts_arxiv/ppl/PG19/R2N_16384|Feb15_12-43-32'): 'R2N_16384', PosixPath('ckpts_arxiv/ppl/PG19/R2N_2048|Feb15_12-31-24'): 'R2N_2048', PosixPath('ckpts_arxiv/ppl/PG19/R2N_4096|Feb15_12-36-26'): 'R2N_4096', PosixPath('ckpts_arxiv/ppl/PG19/R2N_8192|Feb15_12-39-18'): 'R2N_8192', PosixPath('ckpts_arxiv/ppl/PG19/R2N_HS18k_16384|Feb15_12-43-17'): 'R2N_HS18k_16384', PosixPath('ckpts_arxiv/ppl/PG19/R2N_HS18k_2048|Feb15_12-30-17'): 'R2N_HS18k_2048', PosixPath('ckpts_arxiv/ppl/PG19/R2N_HS18k_4096|Feb15_12-35-35'): 'R2N_HS18k_4096', PosixPath('ckpts_arxiv/ppl/PG19/R2N_HS18k_8192|Feb15_12-38-30'): 'R2N_HS18k_8192', PosixPath('ckpts_arxiv/ppl/PG19/RoPE1T_2048|Feb14_17-06-17'): 'RoPE1T_2048', PosixPath('ckpts_arxiv/ppl/PG19/RoPE1T_4096|Feb14_17-17-29'): 'RoPE1T_4096', PosixPath('ckpts_arxiv/ppl/PG19/RoPE50k_2048|Feb14_16-57-24'): 'RoPE50k_2048', PosixPath('ckpts_arxiv/ppl/PG19/RoPE50k_4096|Feb14_17-13-20'): 'RoPE50k_4096', PosixPath('ckpts_arxiv/ppl/PG19/RoPE50k_NTK_16384|Feb14_14-23-37'): 'RoPE50k_NTK_16384', PosixPath('ckpts_arxiv/ppl/PG19/RoPE50k_NTK_2048|Feb14_14-10-44'): 'RoPE50k_NTK_2048', PosixPath('ckpts_arxiv/ppl/PG19/RoPE50k_NTK_4096|Feb14_14-15-48'): 'RoPE50k_NTK_4096', PosixPath('ckpts_arxiv/ppl/PG19/RoPE50k_NTK_8192|Feb14_14-18-47'): 'RoPE50k_NTK_8192', PosixPath('ckpts_arxiv/ppl/PG19/RoPE50k_PI16k_16384|Feb14_17-49-55'): 'RoPE50k_PI16k_16384', PosixPath('ckpts_arxiv/ppl/PG19/RoPE50k_PI16k_2048|Feb14_16-52-21'): 'RoPE50k_PI16k_2048', PosixPath('ckpts_arxiv/ppl/PG19/RoPE50k_PI16k_4096|Feb14_17-20-39'): 'RoPE50k_PI16k_4096', PosixPath('ckpts_arxiv/ppl/PG19/RoPE50k_PI16k_8192|Feb14_17-34-15'): 'RoPE50k_PI16k_8192', PosixPath('ckpts_arxiv/ppl/PG19/RoPE50k_PI4k_16384|Feb14_17-58-03'): 'RoPE50k_PI4k_16384', PosixPath('ckpts_arxiv/ppl/PG19/RoPE50k_PI4k_2048|Feb14_17-06-14'): 'RoPE50k_PI4k_2048', PosixPath('ckpts_arxiv/ppl/PG19/RoPE50k_PI4k_4096|Feb14_17-27-14'): 'RoPE50k_PI4k_4096', PosixPath('ckpts_arxiv/ppl/PG19/RoPE50k_PI4k_8192|Feb14_17-43-16'): 'RoPE50k_PI4k_8192', PosixPath('ckpts_arxiv/ppl/PG19/RoPE50k_YaRN8_FT16k_16384|Feb14_15-10-30'): 'RoPE50k_YaRN8_FT16k_16384', PosixPath('ckpts_arxiv/ppl/PG19/RoPE50k_YaRN8_FT16k_2048|Feb14_14-29-46'): 'RoPE50k_YaRN8_FT16k_2048', PosixPath('ckpts_arxiv/ppl/PG19/RoPE50k_YaRN8_FT16k_4096|Feb14_14-39-46'): 'RoPE50k_YaRN8_FT16k_4096', PosixPath('ckpts_arxiv/ppl/PG19/RoPE50k_YaRN8_FT16k_8192|Feb14_14-50-54'): 'RoPE50k_YaRN8_FT16k_8192', PosixPath('ckpts_arxiv/ppl/PG19/RoPE50k_YaRN_16384|Feb14_14-44-59'): 'RoPE50k_YaRN_16384', PosixPath('ckpts_arxiv/ppl/PG19/RoPE50k_YaRN_2048|Feb14_14-31-41'): 'RoPE50k_YaRN_2048', PosixPath('ckpts_arxiv/ppl/PG19/RoPE50k_YaRN_4096|Feb14_14-36-58'): 'RoPE50k_YaRN_4096', PosixPath('ckpts_arxiv/ppl/PG19/RoPE50k_YaRN_8192|Feb14_14-40-09'): 'RoPE50k_YaRN_8192'}\n"
     ]
    }
   ],
   "source": [
    "root_folder = Path(\"ckpts_arxiv/ppl/PG19\")\n",
    "# root_folder = Path(\"ckpts_arxiv/ppl/proof_pile\")\n",
    "if not root_folder.exists():\n",
    "    raise Exception(\"Path does not exist: {}\".format(root_folder))\n",
    "\n",
    "# get all folders in root_folder\n",
    "folders = root_folder.iterdir()\n",
    "\n",
    "\n",
    "# filter using exps\n",
    "def filter_name(p: Path):\n",
    "    return p.is_dir()\n",
    "\n",
    "\n",
    "folders = sorted([f for f in folders if filter_name(f)])\n",
    "pattern = re.compile(r\"^([^|]+).*\")\n",
    "# pattern = re.compile(r\"^([^_]+).*\")\n",
    "lines: dict[Path, str] = {path: pattern.match(path.name).group(1) for path in folders}\n",
    "print(lines)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "                   name  length        ppl\n",
      "0             HS50k_18k   16384  30.416761\n",
      "1             HS50k_18k    2048  18.309721\n",
      "2             HS50k_18k    4096  18.990034\n",
      "3             HS50k_18k    8192  18.826849\n",
      "4          HS50k_18k_i1   16384  31.373378\n",
      "..                  ...     ...        ...\n",
      "61  RoPE50k_YaRN8_FT16k    8192  15.423499\n",
      "62         RoPE50k_YaRN   16384  17.060455\n",
      "63         RoPE50k_YaRN    2048  14.536722\n",
      "64         RoPE50k_YaRN    4096  14.449647\n",
      "65         RoPE50k_YaRN    8192  15.008487\n",
      "\n",
      "[66 rows x 3 columns]\n"
     ]
    }
   ],
   "source": [
    "data = []\n",
    "for path, name in lines.items():\n",
    "    assert path.is_dir(), path\n",
    "    file_path = path / \"result.json\"\n",
    "    if not os.path.isfile(file_path):\n",
    "        print(f\"{file_path} not exists\")\n",
    "        continue\n",
    "    with open(file_path) as f:\n",
    "        rst = json.load(f)\n",
    "    line = {\n",
    "        \"name\": name[: -len(str(rst[\"max_length\"])) -1],\n",
    "        \"length\": rst[\"max_length\"],\n",
    "        \"ppl\": rst[\"ppl\"],\n",
    "    }\n",
    "    data.append(line)\n",
    "df = pd.DataFrame(data)\n",
    "print(df)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "length                   2048         4096        8192         16384\n",
      "name                                                                \n",
      "HS50k_18k            18.309721    18.990034   18.826849    30.416761\n",
      "HS50k_18k_i1         18.212211    18.776491   19.021738    31.373378\n",
      "HS50k_18k_relu0      18.043361    18.556450   18.011930    25.850885\n",
      "HS50k_4k             14.762912    15.315861  404.497354  3224.268142\n",
      "HS50k_8k             15.711513    15.318255   21.143916   721.723576\n",
      "NoPE50k              14.613770   326.928595         NaN          NaN\n",
      "NoPE50k_s1.2         15.004195    15.976459  513.651593  3919.645583\n",
      "NoPE50k_s1.5         18.965975    20.225210   45.309763   224.096623\n",
      "NoPE50k_s1.8         30.389720    42.591215   69.083144   198.757643\n",
      "R2N                  13.365783   106.824878  206.877684   258.866412\n",
      "R2N_HS18k            16.147798    16.721712   18.547192    23.523664\n",
      "RoPE1T               12.545147  4150.499868         NaN          NaN\n",
      "RoPE50k              14.534234   491.379094         NaN          NaN\n",
      "RoPE50k_NTK          14.533771    14.894441   22.747732    80.435616\n",
      "RoPE50k_PI16k        16.221412    15.843595   15.530098    15.312361\n",
      "RoPE50k_PI4k         15.332241    15.096854  498.851252   582.375791\n",
      "RoPE50k_YaRN         14.536722    14.449647   15.008487    17.060455\n",
      "RoPE50k_YaRN8_FT16k  15.911006    15.644930   15.423499    15.524425\n"
     ]
    }
   ],
   "source": [
    "pivot = df.pivot(index=\"name\", columns=\"length\", values=\"ppl\")\n",
    "print(pivot)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "with open(str(root_folder) + \".md\", \"w\") as f:\n",
    "    f.write(pivot.round(2).to_markdown())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "pt2",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.18"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

